Improving Robustness of ML Classifiers against Realizable Evasion Attacks Using Conserved Features

Machine learning (ML) techniques are increasingly common in security applications, such as malware and intrusion detection. However, ML models are often susceptible to evasion attacks, in which an adversary makes changes to the input (such as malware) in order to avoid being detected. A conventional approach to evaluate ML robustness to such attacks, as well as to design robust ML, is by considering simplified feature-space models of attacks, where the attacker changes ML features directly to effect evasion, while minimizing or constraining the magnitude of this change. We investigate the effectiveness of this approach to designing robust ML in the face of attacks that can be realized in actual malware (realizable attacks). We demonstrate that in the context of structure-based PDF malware detection, such techniques appear to have limited effectiveness, but they are effective with content-based detectors. In either case, we show that augmenting the feature space models with conserved features (those that cannot be unilaterally modified without compromising malicious functionality) significantly improves performance. Finally, we show that feature space models enable generalized robustness when faced with a variety of realizable attacks, as compared to classifiers which are tuned to be robust to a specific realizable attack.

==> old_figures/v1.0/plot/CF-plot.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)



# Accuracy of synthetic retraining (bar)
mean_values = [0.16, 0.45, 0.87, 0.94]
variance = [0.2, 0.4, 0.5, 0.5]
bar_labels = ['Baseline','Mimicry', 'CF', 'Mimicry-CF']
 
x_pos = list(range(len(bar_labels)))
plt.bar(x_pos, mean_values, align='center', alpha=0.4, color = 'g')
 
plt.grid()
 
max_y = max(zip(mean_values, variance)) # returns a tuple, here: (3, 5)
plt.ylim([0, 1])
plt.ylabel('Accuracy')
plt.xticks(x_pos, bar_labels)
#plt.title('Bar plot with error bars')
plt.xlim([-1,len(mean_values)-0.5]) 
plt.show()

# test boxplot
np.random.seed(10)
collectn_baseline = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_mimicry = [1.5000743094888551, 1.2750274401752502, -0.0045636064642829988, -0.015292323536905017, -0.10329063989610232, -0.012848665498122913, 2.1826867053416286, -0.30016288443316574, 2.3359912516803063, 0.36353451544509097, -0.30016288443316574, 2.0860723935823784, -0.012848665498122913, -0.30016288443316574, 1.6612102896670646, -0.20914400836069957, -0.10329063989610232, 1.9549166398633626, -0.10329063989610232, -0.30016288443316574, 2.9459265600944593, -0.13894514700063676, -0.044220836627835269, -0.012848665498122913, -0.0045636064642829988, 1.6684806315028644, -0.012848665498122913, -0.012848665498122913, -0.26875395274682978, -0.30016288443316574, 1.753371600284495, 1.753371600284495, -0.11126435422125935, -0.028796850333517754, -0.30016288443316574, -0.30016288443316574, -0.30016288443316574, 1.753371600284495, 1.8047355420086961, 1.7020125122901155, 1.6588662251885871, 1.2985475847479093, -0.035051288432413785, -0.10329063989610232, -0.28637867124303684, -0.10329063989610232, -0.30016288443316574, -0.30016288443316574, 0.947918792587925, 0.88660642716775173, 1.8294366102660287, 1.7677313697423478, -0.10396256704393159, 0.14019325622136536, 0.012688546135374401, 1.9232674753433385, 1.6900784745459503, 1.8222250347016113, -0.10396256704393159, 1.622909761682759, -0.015411227982641607, 1.4787072139156545, 0.17980142992977421, -0.10396256704393159, 1.6442737646476524, -0.015411227982641607, 1.4787072139156545, 1.2044300035310918, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, -0.015411227982641607, -0.015411227982641607, 1.6453324481575424, -0.19169181119763457, 1.2389441791698785, -0.015411227982641607, 1.0612346497698879, 1.2708746397994015, -0.19169181119763457, 6.5353736612776228, -0.015411227982641607, 1.1899215164080235, -0.19169181119763457, 1.014535838565704, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, 1.0612346497698879, 1.2476620915356391, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, -0.19169181119763457, -0.19169181119763457, 1.2476620915356391, -0.22064922289035904]
collectn_cf = [2.5125893815916482, 1.4291141937811507, 0.71456892295304608, 0.62659456253237145, 4.9204538067753836, 2.5125893815916482, 1.9487961752057343, 2.071744267209028, 1.5358049980271182, 0.091056029745020917, 1.5650307291177656, 0.97057131112949935, 1.492641534176286, 0.97057131112949935, 0.091056029745020917, 2.2966254132855868, 0.091056029745020917, 0.95680416083230457, 1.3954357839000389, 0.95680416083230457, 0.091056029745020917, 2.2966254132855868, 0.54903027174272445, 0.10444634247336837, 0.97057131112949935, 0.091056029745020917, 1.7781233835556072, 0.97057131112949935, 0.54996815007346189, 0.15402569365061858, -0.052193163186507352, 1.3889701764852485, 1.3889701764852485, -0.052193163186507352, 0.54996815007346189, -0.052193163186507352, -0.052193163186507352, -0.052193163186507352, 1.3776668598246504, 1.3327473605458386, 1.2953121414543485, 1.2894997907728534, 1.2953121414543485, 0.15402569365061858, 0.54372643177407154, 0.14768612019189575, 0.44695947998998053, -0.1572224055569007, -0.1572224055569007, 0.86177090969615322, 2.0586035855840272, 2.9986205474221901, 0.091056029745020917, 2.9873154660519079, 0.67397315985849615, 0.091056029745020917, 0.091056029745020917, 1.0439125446369919, 2.9016795942439959, 1.0341876160733514, 0.60994862210434886, 1.0055683891576568, 0.95680416083230457, 1.0233180664329617, 0.95680416083230457, 0.57827895193199708, 2.876127810114733, 0.9427980441660655, 0.96762528341328191, 2.8582258654869843, 0.9427980441660655, 0.091056029745020917, 0.9427980441660655, 0.8801926591319833, 0.9427980441660655, 2.8833912900927974, 0.091056029745020917, 0.91053048755064769, 0.8801926591319833, 2.8372350125784767, 0.91053048755064769, -0.052193163186507352, 0.54996815007346189, 0.54704824463577806, 0.88240784029596786, -0.056253378926554021, 0.86691248250019837, 0.44050127294180474, -0.16554523574334534, 0.4170659342848515, 2.8372350125784767, 0.88172156009130842, 0.4170659342848515, -0.16554523574334534, 0.4170659342848515, -0.18918057868009686, -0.18918057868009686, 0.88172156009130842, 0.4170659342848515]
collectn_mimicrycf = [1.0062615556909076, 0.82695743740543048, 0.61962378103336713, 1.1792440264863937, 3.7766148394119936, 0.98172098878597214, 0.87539012848521569, 1.0011733831705349, 2.0640091880937894, 0.3454636617206277, 2.0640091880937894, 0.98172098878597214, 0.3454636617206277, 1.9324240597926161, 0.93737116985716584, 0.3454636617206277, 2.5962132302971259, 0.33843363386939807, 0.93686042357457677, 1.8662611689747974, 0.87539012848521569, 0.33843363386939807, 2.4702700530761414, 0.11891032408674418, 0.93508146817142013, 0.86166117185332736, 0.33843363386939807, 2.5179339012832247, 0.81720134891139939, 1.0728984343123102, 0.11891032408674418, 0.33843363386939807, 1.9105111362804308, 1.8662611689747974, 0.26388196794176233, 0.82762401461153789, 0.2056037737759695, 0.2056037737759695, 1.8662611689747974, 1.660990261661889, 1.8662611689747974, 1.8370539576988714, 1.660990261661889, 0.11891032408674418, 0.82762401461153789, 0.10964429560453137, 0.82071091750731306, 0.2056037737759695, 0.2056037737759695, 1.1456072743403272, 1.956452154864097, 3.9506952427490578, 1.1985555296214414, 3.8128511523372355, 0.47980631148496, 1.95824211644461, 2.4918028542816435, 1.7329816354322221, 0.081125586700276919, 0.88854468902074402, 0.76439844580700611, 0.88531715300945546, 0.94355461970784882, 0.019306094643337879, 2.146797380880348, 0.79967121356331461, 0.47072401946833775, 2.254242521458977, 0.60337443822187664, 0.15262023677541903, 0.56300298369614943, 0.70417480827372003, 0.55968431441977762, 2.1029487539180933, -0.04297857781430281, 0.45837002288133011, 0.55968431441977762, 2.0868089221075103, 0.424307842145212, -0.04297857781430281, 0.77761334010743255, 0.79967121356331461, 0.39838969810980673, -0.04297857781430281, 0.38558053577348428, 0.68291608498696599, -0.04297857781430281, 0.79967121356331461, 1.9424272396462396, 0.38325001885444898, 0.73839420305422188, -0.04297857781430281, 0.73839420305422188, -0.04297857781430281, -0.04297857781430281, 0.38325001885444898, 0.53364664171912146]

## combine these different collections into a list    
data_to_plot = [collectn_baseline, collectn_mimicry, collectn_cf, collectn_mimicrycf]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline','Mimicry', 'CF', 'Mimicry-CF'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()



==> old_figures/v1.0/plot/GAN-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# SL2013
accu_0 = [0,1]
accu_1 = [0,1]
bar_labels = ['PSR', 'CFR']
ind = np.arange(2)
width = 0.25
bar1 = plt.bar(ind-0.5*width, accu_0, width, color = 'r', align = 'center', alpha=0.4, label = 'No constraints')
bar2 = plt.bar(ind+0.5*width, accu_1, width, color = 'b', align = 'center', alpha=0.4, label = 'max_pertubation = 2000')

plt.ylim([0,1.4])
plt.ylabel('Evasion robustness')
plt.xticks(ind, bar_labels)
plt.legend(loc="best")
plt.grid()
plt.show()

# Hidost
accu_0 = [0,1]
accu_1 = [0.7,1]
bar_labels = ['PSR', 'CFR']
ind = np.arange(2)
width = 0.25
bar1 = plt.bar(ind-0.5*width, accu_0, width, color = 'r', align = 'center', alpha=0.4, label = 'No constraints')
bar2 = plt.bar(ind+0.5*width, accu_1, width, color = 'b', align = 'center', alpha=0.4, label = 'max_perturbation = 300')

plt.ylim([0,1.4])
plt.ylabel('Evasion robustness')
plt.xticks(ind, bar_labels)
plt.legend(loc="best")
plt.grid()
plt.show()

# PDFRate-B
accu_0 = [0, 0.86, 1]
accu_1 = [0, 1, 1]
bar_labels = ['Baseline','FSR', 'CFR']
ind = np.arange(3)
width = 0.25
bar1 = plt.bar(ind-0.5*width, accu_0, width, color = 'r', align = 'center', alpha=0.4, label = 'No constraints')
bar2 = plt.bar(ind+0.5*width, accu_1, width, color = 'b', align = 'center', alpha=0.4, label = 'max_perturbation = 35')

plt.ylim([0,1.4])
plt.ylabel('Evasion robustness')
plt.xticks(ind, bar_labels)
plt.legend(loc="best")
plt.grid()
plt.show()

# test boxplot
'''
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [-0.11262673886604713, -0.1094113690943237, -0.085440401460492588, 2.0064550533576684, -0.11262673886604713, -0.11262673886604713, -0.073758667878842665, 1.6234029433395003, -0.085440401460492588, 2.0476210817774296, -0.073758667878842665, -0.051416634669615213, 2.3104314168816922, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.12634217544364557, -0.11262673886604713, 1.9103276360562456, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.17516328059349018, -0.02798743339790466, -0.0082895348939748814, -0.12634217544364557, 0.2726236923425267, -0.11262673886604713, -0.073758667878842665, -0.17516328059349018, -0.12634217544364557, 1.6234029433395003, 1.5283999974062548, -0.12634217544364557, -0.11262673886604713, -0.12634217544364557, -0.12634217544364557, -0.12634217544364557, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, -0.17516328059349018, -0.11262673886604713, -0.17516328059349018, -0.11262673886604713, 1.154729822104799, -0.12634217544364557, 0.8578762251982619, 0.7295016937668608, 0.92109262436734074, 0.7432400998436437, -0.099269779557762838, 0.092826355321441234, 1.4349063595701557, 0.7432400998436437, 0.32592265313285917, -0.099269779557762838, 0.32592265313285917, -0.16598911796848537, 0.32592265313285917, -0.16598911796848537, -0.099269779557762838, 0.36666608086656982, -0.2380893095424268, 0.32592265313285917, 0.29110104514985569, -0.16598911796848537, -0.34887932872617977, -0.3177295776788247, -0.28486217621118737, -0.28486217621118737, 0.29110104514985569, -0.34887932872617977, 0.32592265313285917, -0.28486217621118737, 0.29110104514985569, 0.32592265313285917, -0.34887932872617977, 0.99711355388402989, -0.16598911796848537, 0.32592265313285917, -0.34887932872617977, 0.32592265313285917, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, 0.29110104514985569, 0.020236926925076837, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, -0.34887932872617977, -0.34887932872617977, 0.020236926925076837, -0.3177295776788247]
collectn_cost = [1.7422452957162036, -0.2771863235919203, -0.19837961500763202, -0.50492391124352443, -0.20951220089308142, -0.2658226538234616, -0.20951220089308142, -0.5138651676746897, 0.50874860099483987, 2.5119278385314323, -0.2771863235919203, -0.39745918273096281, -0.2771863235919203, -0.79511394333174712, -0.053876759392063267, 1.4181676928951066, -0.20951220089308142, -0.5138651676746897, 0.35636424245497578, -0.10366857660635853, -0.053876759392063267, -0.20951220089308142, -0.5138651676746897, -0.071070895034390791, 0.29660266351504783, -0.26082499669139958, -0.20951220089308142, -0.5138651676746897, -0.021322136734839514, -0.11758910410490353, -0.20951220089308142, -1.1241516593351935, -0.2771863235919203, -1.3346476224817603, -0.056072953135240855, -0.0087243322948746815, -0.2771863235919203, -1.3346476224817603, -0.20951220089308142, -1.1241516593351935, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.3098924463136723, -1.3370435311321152, -0.92579409935394574, -1.0843227450205597, -1.1241516593351935, -1.1160883197526714, -0.11758910410490353, -0.19948019623582569, -0.92579409935394574, -1.0843227450205597, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -1.1241516593351935, -1.1160883197526714, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.19892713517362415, -0.071070895034390791, -0.29719408031141681, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714]


## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_01, collectn_001, collectn_cost]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/Hidost-CFR-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# Accuracy of synthetic retraining (bar)
accu = [0.02, 0.99, 1.00]
bar_labels = ['Baseline', 'PSR', 'CFR']
ind = np.arange(3)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, bar_labels)
plt.grid()
plt.show()

# test boxplot
'''
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [-0.11262673886604713, -0.1094113690943237, -0.085440401460492588, 2.0064550533576684, -0.11262673886604713, -0.11262673886604713, -0.073758667878842665, 1.6234029433395003, -0.085440401460492588, 2.0476210817774296, -0.073758667878842665, -0.051416634669615213, 2.3104314168816922, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.12634217544364557, -0.11262673886604713, 1.9103276360562456, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.17516328059349018, -0.02798743339790466, -0.0082895348939748814, -0.12634217544364557, 0.2726236923425267, -0.11262673886604713, -0.073758667878842665, -0.17516328059349018, -0.12634217544364557, 1.6234029433395003, 1.5283999974062548, -0.12634217544364557, -0.11262673886604713, -0.12634217544364557, -0.12634217544364557, -0.12634217544364557, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, -0.17516328059349018, -0.11262673886604713, -0.17516328059349018, -0.11262673886604713, 1.154729822104799, -0.12634217544364557, 0.8578762251982619, 0.7295016937668608, 0.92109262436734074, 0.7432400998436437, -0.099269779557762838, 0.092826355321441234, 1.4349063595701557, 0.7432400998436437, 0.32592265313285917, -0.099269779557762838, 0.32592265313285917, -0.16598911796848537, 0.32592265313285917, -0.16598911796848537, -0.099269779557762838, 0.36666608086656982, -0.2380893095424268, 0.32592265313285917, 0.29110104514985569, -0.16598911796848537, -0.34887932872617977, -0.3177295776788247, -0.28486217621118737, -0.28486217621118737, 0.29110104514985569, -0.34887932872617977, 0.32592265313285917, -0.28486217621118737, 0.29110104514985569, 0.32592265313285917, -0.34887932872617977, 0.99711355388402989, -0.16598911796848537, 0.32592265313285917, -0.34887932872617977, 0.32592265313285917, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, 0.29110104514985569, 0.020236926925076837, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, -0.34887932872617977, -0.34887932872617977, 0.020236926925076837, -0.3177295776788247]
collectn_cost = [1.7422452957162036, -0.2771863235919203, -0.19837961500763202, -0.50492391124352443, -0.20951220089308142, -0.2658226538234616, -0.20951220089308142, -0.5138651676746897, 0.50874860099483987, 2.5119278385314323, -0.2771863235919203, -0.39745918273096281, -0.2771863235919203, -0.79511394333174712, -0.053876759392063267, 1.4181676928951066, -0.20951220089308142, -0.5138651676746897, 0.35636424245497578, -0.10366857660635853, -0.053876759392063267, -0.20951220089308142, -0.5138651676746897, -0.071070895034390791, 0.29660266351504783, -0.26082499669139958, -0.20951220089308142, -0.5138651676746897, -0.021322136734839514, -0.11758910410490353, -0.20951220089308142, -1.1241516593351935, -0.2771863235919203, -1.3346476224817603, -0.056072953135240855, -0.0087243322948746815, -0.2771863235919203, -1.3346476224817603, -0.20951220089308142, -1.1241516593351935, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.3098924463136723, -1.3370435311321152, -0.92579409935394574, -1.0843227450205597, -1.1241516593351935, -1.1160883197526714, -0.11758910410490353, -0.19948019623582569, -0.92579409935394574, -1.0843227450205597, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -1.1241516593351935, -1.1160883197526714, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.19892713517362415, -0.071070895034390791, -0.29719408031141681, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714]


## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_01, collectn_001, collectn_cost]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/Hidost-CFR-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961-retraining-9.pickle"
#model_path3 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961-M40L001-50.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961-M40L001C7.pickle"


test_data1 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"
#test_data3 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
#y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495


# ROC for consolidation.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=961)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
X2, _ = datasets.load_svmlight_file(test_data2, n_features=961)
X2 = X2.toarray()
model = pickle.load(open(model_path2, "rb"))
y2 = model.decision_function(X2)
y_score2 = list(y2)
fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
roc_auc2 = auc(fpr2, tpr2)

# ROC for M40L001R246-C12.pickle

#X3, _ = datasets.load_svmlight_file(test_data3, n_features=961)
#X3 = X3.toarray()
#model = pickle.load(open(model_path3, "rb"))
#y3 = model.decision_function(X3)
#y_score3 = list(y3)
#fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
#roc_auc3 = auc(fpr3, tpr3)


# ROC for normal6087.pickle
X4, _ = datasets.load_svmlight_file(test_data4, n_features=961)
X4 = X4.toarray()
model = pickle.load(open(model_path4, "rb"))
y4 = model.decision_function(X4)
y_score4 = list(y4)
fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
roc_auc4 = auc(fpr4, tpr4)



# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
plt.plot(fpr2, tpr2, color='black', linestyle=':',
         lw=lw, label='PSR (area = %0.4f)' % roc_auc2)
#plt.plot(fpr3, tpr3, color='red', linestyle='--',
#         lw=lw, label='SynRetr (area = %0.4f)' % roc_auc3)
plt.plot(fpr4, tpr4, color='red', linestyle='-.',
         lw=lw, label='CFR (area = %0.4f)' % roc_auc4)
#plt.plot(fpr5, tpr5, color='blue', linestyle=':',
#         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc5)

#plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.02])
plt.ylim([0.0, 1.05])
plt.xticks([0.0, 0.005, 0.01, 0.015, 0.02], ['0', '0.005', '0.01', '0.015', '0.02'])
plt.yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8','1.0'])

plt.xlabel('False Positive Rate', fontsize = 17)
plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/Hidost-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)

# Accuracy of different classifiers (bar)
accu = [0.02, 0.99, 0.70]
ind = np.arange(3)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, ['Baseline', 'PSR', 'FSR'])
plt.grid()
plt.show()


# test boxplot

# test boxplot
np.random.seed(10)
collectn_base = [-0.59641951086123912, -1.4102544677763884, -0.97239070712621922, -0.99915868211192649, 0.44270026270923135, -0.59641951086123912, -0.59641951086123912, -0.21847873851822874, -0.18898752823038634, -0.99915868211192649, -0.029046085980164671, -0.21847873851822874, -0.99915868211192649, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -0.99915868211192649, -0.59641951086123912, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -1.6371818337278261, -0.90569506948107181, -0.21847873851822874, -0.99915868211192649, -0.0044423933757713474, -0.21847873851822874, -0.0051855993106777465, -1.6371818337278261, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.99915868211192649, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.029046085980164671, -0.30748844059724845, -0.029046085980164671, -1.6371818337278261, -0.59641951086123912, -1.6371818337278261, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.04723853725142857, -0.45274056582823108, -0.77809684401863732, -0.85857903683217285, -0.77809684401863732, -2.6319676451247291, -0.85857903683217285, -0.85857903683217285, -0.0043332823694910427, -0.77809684401863732, -0.1391108318031764, -2.6319676451247291, -0.1391108318031764, -0.28967291474917811, -0.1391108318031764, -0.45274056582823108, -2.6319676451247291, -0.77809684401863732, -0.45274056582823108, -0.1391108318031764, -0.77809684401863732, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.37086242735016284, -0.37086242735016284, -0.77809684401863732, -0.85857903683217285, -0.1391108318031764, -0.37086242735016284, -0.77809684401863732, -0.1391108318031764, -0.85857903683217285, 1.5017367093914014, -0.37086242735016284, -0.1391108318031764, -0.85857903683217285, -0.20271524036209798, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.77809684401863732, -0.13231299977743727, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.85857903683217285, -0.85857903683217285, -0.13231299977743727, -0.37086242735016284]
#collectn_sys = [1.3354694755939329, 1.0132459257403141, 1.0564719363247561, 1.0331674888653062, 2.8380167966827714, 1.31023967653188, 1.6695163715605048, 1.2622875502607411, 0.64806033219458303, 1.031006095447252, 0.2363529302096907, 0.82227243050467713, 1.031006095447252, 0.2363529302096907, 1.31023967653188, 0.22221977342719509, 1.6883072393481013, 0.22221977342719509, 0.5085166075186125, 0.36369965265993764, 0.91603213852510734, 0.22221977342719509, 1.6230254019204979, 0.12379882312101873, 0.020161020967022186, 0.55657568993894113, 0.20984116190175015, 1.4045991809187672, 0.44739784035059627, 0.60739736120168253, -0.13831987087300227, 0.14884706193058192, -0.35135834357931861, -0.27779471745986584, 0.14884706193058192, 0.49318976576726925, 0.14884706193058192, 0.14884706193058192, -0.27779471745986584, -0.27779471745986584, -0.27779471745986584, -0.26840463652830016, -0.27779471745986584, -0.29254607519084486, 0.49318976576726925, -0.29254607519084486, 0.49318976576726925, 0.1108182992948121, 0.1108182992948121, 1.017083879103974, 1.4411446355129125, 2.9477515787557653, 1.5839124693245914, 2.0926843797042842, 0.70058545050521159, 0.81066795026555738, 0.7785348735228772, 1.1240878168951154, 1.8691766034284574, 1.0599096365107172, 0.29935500315079899, 0.84685557533506728, 1.1121045910130776, 0.17006388894963995, 1.5812058455124607, 1.0630790744247136, 0.84685557533506728, 1.5610259643753328, 0.62207749953798874, 0.3316414169392119, 0.62207749953798874, 0.62207749953798874, 0.62207749953798874, 1.604839869495537, 0.25569948245585739, 0.84685557533506728, 0.58689487313414546, 1.5103953920589781, 0.84685557533506728, 0.25569948245585739, 3.4479421421055805, 0.94501126516003664, 0.82289305211691577, 0.15276433926880315, 0.83951346959770445, 0.85365384172096892, 0.029019530363798979, 0.85365384172096892, 1.3262417879985167, 0.80041732653221764, 0.52115335559712417, 0.029019530363798979, 0.35273191840937113, 0.029019530363798979, 0.029019530363798979, 0.7292243425673135, 0.4054789651078794]
collectn_sys = [2.027687088114027, 0.95279955281791717, 1.4260414980216367, 1.2380176175759903, 3.7904337122586687, 1.5656044623523691, 1.1431345765682337, 1.4988446318737345, 1.3088348057242516, 1.3767405066490788, 1.1133315062234697, 1.2008035183119599, 1.3971367241631796, 2.5749035577650035, 1.233950876567653, 1.3971367241631796, 0.92026922348893403, 1.3971367241631796, 0.85368515828627234, 2.2458358580123066, 0.55117963181855667, 1.1583484277894438, 2.0613252632479715, 1.1133315062234697, 1.1824651873633616, 0.18154848219415304, 0.29185118340166544, 0.29185118340166544, 0.92526207732509991, 0.55925849922402793, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.036894651259379685, 0.52315237553756044, -0.0074237102025283552, 0.65966337371282679, 0.98276012191049555, 1.324503501358685, 2.690176699279649, 1.3212181776613743, 2.6009436575615852, 1.0003338075069095, 1.3212181776613743, 1.3136209927104889, 1.3398955512435211, 2.6009436575615852, 1.1094552662437642, 0.91055161067973489, 0.86286316243160921, 1.4537220700099034, 0.86286316243160921, 1.2148305277252553, 0.68662394796510706, 2.6009436575615852, 1.1998360000665318, 0.71534968824452849, 2.4668706207849334, 1.3285679611670698, 1.1374262314127506, 0.85028667085272924, 0.83588467274582068, 0.83588467274582068, 1.9624056424689804, 0.66674697448385056, 0.71534968824452849, 0.85028667085272924, 1.9789257280013544, 0.71534968824452849, 0.65375225195534337, 3.7904337122586687, 1.3042216191523586, 0.71534968824452849, 1.5112106428177661, 1.3439049093861584, 0.65375225195534337, 1.1960660312243021, 1.8769481561304111, 1.7321034772121482, 0.48897880629770957, 0.58036331977420086, 0.46907748705740698, 0.47582283941045017, 0.47582283941045017, 1.4103971137456603, 0.72826975621915824]
collectn_syn = [0.87991805704790238, 0.80019429358766558, 0.80019429358766558, 0.87991805704790238, 1.8555340650225247, 0.9558267646362566, 0.80327067847192524, 0.80019429358766558, 0.80327067847192524, 0.9558267646362566, 0.80019429358766558, 0.35845845076086391, 0.87991805704790238, 0.72218676790565439, 1.0454966788054065, 0.72218676790565439, 0.80333575807608781, 0.19976277481549687, 0.9558267646362566, 0.098421572213702291, 0.91889228557327129, -0.55505835770558321, 0.071653484954893543, 0.9558267646362566, 0.04305627502588294, 0.68824720918569682, 0.81489100076774434, -0.57821323723399587, 0.098421572213702291, 0.80327067847192524, 0.13447230031674451, 0.04305627502588294, 0.067138807627131314, 0.04305627502588294, 0.04305627502588294, 0.04305627502588294, 0.23681060422897815, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, -0.65344915472235954, 0.067138807627131314, -0.57821323723399587, 6.3061316716073179e-05, -0.021238796171431318, -0.021238796171431318, 1.3589883984741888, 1.8434503294898761, 1.8089286403826392, 0.87257687190889754, 0.85094409530992721, -0.61280343232170509, 0.87257687190889754, 0.87257687190889754, 1.2219961529850352, 1.4436304227787318, 1.0027830098395398, -0.031160663097793417, 0.64509439276207559, 0.87870848638384302, 1.436155668393404, 0.71236479245039419, -0.045709460793567303, 0.77977614969478282, 0.71236479245039419, 0.17849160749922532, 0.77977614969478282, 0.71236479245039419, 0.64118781152434678, -0.15426571308055514, -0.15426571308055514, -0.15426571308055514, 0.77977614969478282, 0.64118781152434678, 0.8172982215108604, -0.15426571308055514, -0.15154588500109156, -0.028208582942262694, -0.17890965714288143, 2.0498249534384385, -0.15426571308055514, -0.028208582942262694, -0.17890965714288143, -0.028208582942262694, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.15154588500109156, 0.48451132885490722, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.17890965714288143, -0.17890965714288143, 0.34031481081223092, -0.15426571308055514]
collectn_cf = [1.233344921200942, 0.079174542584327767, 0.29748615344312235, 2.7505963353191358, 0.78454961716203897, 0.78041595234830829, 0.78454961716203897, 0.71629982106956014, 0.15930497747518224, 0.71629982106956014, 0.78041595234830829, 0.14853643535929173, 0.67665522517282639, 0.77660547267776536, 0.14853643535929173, 2.3382200991155919, 0.14542414613462284, 0.77660547267776536, 0.61274426204056631, 0.77660547267776536, 0.14542414613462284, 2.3211123267930667, 0.28956058233486814, 0.055436220656705615, 0.74797543577709646, 0.14542414613462284, 2.3167398448511314, 0.74797543577709646, 0.77660547267776536, 0.28830230532012813, 0.61274426204056631, 0.59875980332466483, 0.10032745663336229, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.10032745663336229, 0.58525541385190039, 0.59875980332466483, 0.59875980332466483, 0.59875980332466483, 0.58525541385190039, 0.28830230532012813, 0.73868926776504296, 0.28830230532012813, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.38473990428508387, 0.81645300017287781, 2.6296269317491259, 0.5544581509944404, 2.3063528196763929, 0.29016787274542466, 0.10405197863242321, 0.10405197863242321, 0.60629449764075183, 2.2525591634591233, 0.57965966324476703, 0.27449852050028056, 0.59207368098491564, 0.73555530457243457, 0.57965966324476703, 0.71266631429620197, 0.26506479717832931, 2.2525591634591233, 0.68113092188096758, 0.57965966324476703, 2.2757684595241692, 0.70772591513241601, 0.10405197863242321, 0.70772591513241601, 0.70516020887734854, 0.70772591513241601, 2.2525591634591233, 0.10405197863242321, 0.57965966324476703, 0.70772591513241601, 2.2434216308677843, 0.57965966324476703, 0.10405197863242321, 1.8450653985742758, 0.72645265866079356, 0.57911531105541947, 0.10405197863242321, 0.57845003844097853, 0.71622804614723989, 0.10405197863242321, 0.68113092188096758, 2.2525591634591233, 0.57117343247596075, 0.72556591827676975, 0.10405197863242321, 0.73555530457243457, 0.10405197863242321, 0.093992319336624774, 0.57117343247596075, 0.70772591513241601]

## combine these different collections into a list    
data_to_plot = [collectn_base, collectn_sys, collectn_syn, collectn_cf]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("Hidost score")
plt.xticks([1, 2, 3, 4], ['Baseline', 'SysRetr', 'SynRetr', 'CFRetr'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()

==> old_figures/v1.0/plot/Hidost-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961-retraining-9.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961-M40L001-50.pickle"
#model_path4 = "/home/liangtong/hidost-reproduction-master/exper/SPC961/SPC961-M40L001C7.pickle"


test_data1 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"
#test_data4 = "/home/liangtong/hidost-reproduction-master/data/SPC961/SPC961-test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
#y_test4 = [1]*5276+[0]*4495


# ROC for consolidation.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=961)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
X2, _ = datasets.load_svmlight_file(test_data2, n_features=961)
X2 = X2.toarray()
model = pickle.load(open(model_path2, "rb"))
y2 = model.decision_function(X2)
y_score2 = list(y2)
fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
roc_auc2 = auc(fpr2, tpr2)

# ROC for M40L001R246-C12.pickle

X3, _ = datasets.load_svmlight_file(test_data3, n_features=961)
X3 = X3.toarray()
model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)


# ROC for normal6087.pickle
#X4, _ = datasets.load_svmlight_file(test_data4, n_features=961)
#X4 = X4.toarray()
#model = pickle.load(open(model_path4, "rb"))
#y4 = model.decision_function(X4)
#y_score4 = list(y4)
#fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
#roc_auc4 = auc(fpr4, tpr4)



# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
plt.plot(fpr2, tpr2, color='black', linestyle=':',
         lw=lw, label='PSR (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='red', linestyle='--',
         lw=lw, label='FSR ('+r'$\lambda = 0.005$'+')(area = %0.4f)' % roc_auc3)
#plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-.',
#         lw=lw, label='CFRetr (area = %0.4f)' % roc_auc4)

#plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.03])
plt.ylim([0.0, 1.05])
plt.xticks([0.0, 0.01, 0.02, 0.03], ['0', '0.01', '0.02', '0.03'])
plt.yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8','1.0'])

plt.xlabel('False Positive Rate', fontsize = 17)
plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/Hidost-sys.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# Accuracy of systematic retraining
x = [0, 1,2,3, 4,5,6, 7,8,9]
y = [0.02, 0.18,0.32,0.71, 0.81,0.76,0.68,0.9,1, 0.99]
plt.plot(x,y,'or-', linewidth =2)
plt.xlabel("Iterations")
plt.ylabel("Evasion robustness")
plt.grid()
plt.show()


'''
# test boxplot
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_2 = [0.58705683730289193, 0.15930081116559158, -0.10272065887137005, -0.10272065887137005, 1.9650093639500144, 0.24641136143458198, 0.44994110653786024, 0.30363753914978853, -0.076408937096901663, -0.45503051208606804, -0.035029371537185217, 0.096077269171359614, -0.55817709736057575, -0.076408937096901663, 0.13351081589689073, -0.55817709736057575, 0.83905122838627433, -0.45503051208606804, 0.10097258153714606, -0.049289215803361319, 0.086377208358360935, -0.60505154969698038, 0.50186452213194688, -0.60868102157269854, -0.30454821257391718, 0.050894462944438335, -0.55817709736057575, 0.39246411283600802, 0.004318139104172225, -0.20330711197188789, -0.62153321425323993, -0.9240791468844356, 0.17778060500070714, -0.11959411384862095, -0.60505154969698038, -0.23408317418087021, -0.60505154969698038, -0.60505154969698038, -0.60505154969698038, -0.11959411384862095, -0.11959411384862095, -0.11959411384862095, -0.11959411384862095, -0.11959411384862095, -0.62153321425323993, -0.23408317418087021, -0.62153321425323993, -0.23408317418087021, -0.60505154969698038, -0.60505154969698038, 0.27873609354537487, 0.18542507075850123, 1.500203976812521, 0.2301069554688322, 1.2958836319488065, -0.92584037555574072, -0.35246556100332294, -0.35246556100332294, 1.0882716166329978, 0.56602450368091484, 0.77987150546359318, -0.92584037555574072, 0.7136365894945067, 0.18306677380794145, 0.38842713788868677, 0.18081974484222973, -0.92584037555574072, 0.56602450368091484, 0.18542507075850123, 0.37877160382904407, 0.55569002676301027, 0.18306677380794145, -0.35246556100332294, 0.18306677380794145, 0.090035199551299794, 0.11819863813063503, 0.27686257579991036, -0.35246556100332294, 0.37877160382904407, 0.11819863813063503, 0.47215908678426155, 0.21475823393938631, -0.41669809575972705, 0.70012451924905195, 0.14743517712130449, 0.21475823393938631, -0.41669809575972705, 0.13911171845135639, 0.83590905525776149, -0.41669809575972705, 0.18081974484222973, 0.27686257579991036, 0.21475823393938631, 0.12034752322743225, -0.41669809575972705, 0.10398245590002064, -0.41669809575972705, -0.41669809575972705, 0.19325616631368225, 0.11819863813063503]
collectn_4 = [-0.0030251278649036095, 1.7248138596970941, 0.72952316273329654, 0.33059052738850525, 0.31761581365686187, 1.6382990064593006, -0.10832430266557491, 1.5128433292031973, 0.40744425194156353, -0.0341994151995344, 1.3236607454760998, 0.0075495713632580674, -0.41586862090963361, 0.73214025030568397, -0.41586862090963361, 0.0075495713632580674, 1.4881992328839324, -0.023276299044871607, -0.42434029276445973, 0.69321492858103184, -0.69996566691449669, -0.19983530634952551, 0.0075495713632580674, -0.42434029276445973, 0.73214025030568397, -0.015473180568712941, -0.37184268749160587, -0.72888451041525393, -0.44660612456521953, 0.91159615598189525, 0.86943075966040873, -0.44660612456521953, -0.023276299044871607, -0.44660612456521953, -0.44660612456521953, -0.44660612456521953, 0.75254085940664162, 0.86943075966040873, 0.40246450100983111, 0.49091102262264474, 0.39390408774579466, -0.72888451041525393, -0.023276299044871607, -0.72888451041525393, -0.023276299044871607, -0.44660612456521953, -0.44660612456521953, 0.5659121561359175, 0.85511937422984197, 1.9081511528555857, 1.6995359596761181, -0.017962483897184356, 0.00078029398655132809, 1.1363988172442241, 1.377635541320954, 0.98090236973466727, -0.017962483897184356, 0.85467828016527303, 0.79445684112232318, 0.80991292851095142, 0.79445684112232318, -0.017962483897184356, 1.3718434261036654, 0.79445684112232318, 0.76421446730102094, 1.0333730591881709, 0.79031167296675342, -0.076355763316317216, 0.46272729671124502, 0.46272729671124502, 0.45404321194146569, 1.3197348380860632, -0.083564839973903737, 0.76209625730777297, 0.45013591385005292, 1.0186414480888777, 0.76209625730777297, -0.076355763316317216, 1.4724566327524027, 0.45013591385005292, 0.76209625730777297, -0.086129796562011585, 0.31565493335060424, 0.45013591385005292, -0.086129796562011585, 0.45013591385005292, 0.73464443450899442, 0.40326823882365126, 0.45013591385005292, -0.086129796562011585, 0.45013591385005292, -0.086129796562011585, -0.086129796562011585, 0.40326823882365126, 0.45013591385005292]
collectn_6 = [0.50563806076889972, 0.24602438424505313, 0.10776522794776544, -0.028609410456589712, 1.8320710889616578, 0.054979622690436658, 0.45852355674916123, 0.48793571765807475, 1.6556508863331463, -0.24921720734054875, 1.6126366383279056, 0.48793571765807475, -0.23211296296478667, 1.628004457108932, 0.039152711291170705, -0.24921720734054875, 1.0676048002157537, -0.23211296296478667, 0.039152711291170705, 1.628004457108932, 0.45852355674916123, -0.21826020868540996, 1.5176970071238041, -0.28922666433417521, -0.10096930840746832, 0.42277179995049186, -0.21826020868540996, 1.0010299236301183, 0.42277179995049186, 0.0027153318597765708, -0.34290058752805019, -0.28292860314858603, 1.5845055396797652, 1.5300568518595441, -0.28292860314858603, 0.0027153318597765708, -0.28292860314858603, -0.28292860314858603, -0.28292860314858603, 1.6133047954741067, 1.5425755899742921, 1.4854214823746841, 1.2246162129183837, 1.5461173321152135, -0.066695162074673631, 2.0650051029172465, 1.5294546950701211, 2.0650051029172465, -0.028609410456589712, -0.028609410456589712, 0.25266923627849924, 1.2321754268555278, 2.1094740967827805, 0.51098502605319784, 1.6049003139528828, 0.48510499766098936, 1.2789953371331084, 1.6049003139528828, 1.2749253539639966, 0.48510499766098936, 1.2749253539639966, 0.93559566205398448, 1.2749253539639966, 0.93285807220085748, 0.48510499766098936, 2.2631842122897501, 1.2375341242416564, 1.3388358424739988, 1.8899838306085635, 1.7080784092197565, 0.84506853697945883, 1.2781678197011559, 1.0202591723976113, 1.2217820651839617, 2.1094740967827805, 0.51793929050882714, 1.3388358424739988, 1.2034891597938515, 2.1094740967827805, 1.3388358424739988, 0.83763926594003668, 2.4871163943213315, 1.2321754268555278, 1.2789953371331084, 0.51098502605319784, 1.2165974963874764, 0.93559566205398448, 0.059809290592174991, 0.93285807220085748, 1.6049003139528828, 1.2659511380954147, 0.93285807220085748, 0.059809290592174991, 0.90393773422247059, 0.059809290592174991, 0.059809290592174991, 1.2535717589057616, 0.90667703312526471]
collectn_8 = [2.2327708157018646, 0.97418763732269809, 1.2928058466574635, 0.7560252441315265, 3.8774882380472429, 0.9491905987951712, 1.1980986685227968, 1.195733025936992, 1.7502922582492288, 0.74873034700884644, 1.5834616797930978, 1.1797302564285526, 0.74873034700884644, 1.8273158807344021, 0.9491905987951712, 0.74873034700884644, 1.5016437657751791, 0.58669193302723666, 0.73364071429392896, 1.290659242663408, 0.9287637130314057, 0.58669193302723666, 1.8148723707158856, 0.34560346139162834, 0.19475573471020957, 0.92089387016895041, 0.16872531425437631, 1.3989505088091339, 0.8823811118366478, 0.44233386329883362, 0.1841245047333977, 0.15714658756149524, 1.7276641931314944, 1.5834616797930978, -0.018200985416306326, 0.11837801501254197, -0.018200985416306326, -0.018200985416306326, -0.018200985416306326, 1.5834616797930978, 1.290659242663408, 1.1978090739805329, 1.2365401521879009, 1.0558347033756623, 0.32835118324918056, 0.11837801501254197, 0.30481726305695456, 0.11837801501254197, -0.018200985416306326, -0.018200985416306326, 0.47697365163547789, 1.5609441459479052, 2.989123032163385, 0.6759619222150659, 2.6628026769964164, 1.2631789132630782, 0.55559833894248789, 0.55559833894248789, 1.5162591288382703, 2.3100279735241029, 1.3904058234787413, 0.75574140955485603, 0.68676816800903651, 1.09673653117572, 0.60979781359261742, 0.50812802926089584, 0.23598619956372224, 1.5115908946324328, 0.49899611811071209, 0.53568636189120045, 1.5569171226627574, 1.0830693757759302, 0.53023887215044208, 1.0830693757759302, 0.81768274913300565, 1.0830693757759302, 1.4659464449025428, 0.47379671880923868, 0.49953114726527903, 1.0830693757759302, 1.4309644008076396, 0.49953114726527903, 0.48669578440781502, 2.3506630784894895, 0.49899611811071209, 0.49953114726527903, 0.47379671880923868, 0.43040919085527629, 1.0830693757759302, 0.47379671880923868, 0.49899611811071209, 1.2733196092431596, 0.49953114726527903, 0.49899611811071209, 0.47379671880923868, 0.49899611811071209, 0.47379671880923868, 0.47379671880923868, 0.094294760187099369, 1.0830693757759302]
collectn_10 = [1.4902256874777942, 1.0706720366742253, 0.88559738933121168, 2.9027946052163198, 0.97130762494100842, 1.2529256898242858, 1.2295725756240523, 1.7907676898603568, 0.84611933521059002, 1.3363992674065066, 1.2119802205925538, 0.84611933521059002, 1.4310564190606481, 0.95430017775535192, 0.79387983047186439, 2.5874995116182138, 0.56006855127454425, 0.91889922017366543, 1.8503459501914621, 1.0202032666885656, 0.31174641160570604, 2.3120617049923178, 0.78018909270214976, 0.44398047926039275, 0.81177801578902886, 0.31174641160570604, 2.0728380439046434, 0.81177801578902886, 0.43041624038788817, 0.72086417825997517, 1.14448209543211, 1.14448209543211, 0.25336089995062383, 0.42155593225490562, 0.25336089995062383, 0.25336089995062383, 0.089183032168153487, 0.83677547424333087, 0.83677547424333087, 0.74782612656164349, 0.68979542862398069, 0.68979542862398069, 0.26947547860168863, 0.13104747994503252, 0.027632777941025699, 0.26743622525157096, -0.039164942203298247, -0.039164942203298247, 0.85958627594718684, 1.5984950540867613, 2.9460951966884741, 1.2617519376030095, 2.4103385860869064, 0.94449754280818321, 0.66320767042949114, 0.66320767042949114, 1.2240581535714206, 2.3532230850879268, 1.2084418258144261, 0.7619783025101341, 1.1489176952851812, 1.4914502347372343, 1.1894926952811502, 0.95580029006774381, 0.7619783025101341, 1.9706941146769961, 0.95580029006774381, 1.1894926952811502, 1.9367031104502155, 1.0759015174232835, 0.53616150119074724, 1.0759015174232835, 1.0252831393178778, 1.0759015174232835, 1.9706941146769961, 0.14364217680157476, 1.0600350038182211, 1.0085952369967026, 1.9022659958693955, 1.0600350038182211, 0.14364217680157476, 3.729776112079537, 0.95580029006774381, 1.0600350038182211, 0.14364217680157476, 0.98427828149489005, 0.98775415976601066, 0.14364217680157476, 0.95580029006774381, 1.9022659958693955, 1.0600350038182211, 0.95580029006774381, 0.14364217680157476, 0.95580029006774381, -0.23371797237473158, -0.23371797237473158, 1.0600350038182211, 0.10530195096230144]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [1.5481252840156534, 1.295610204571422, 1.0285360454552785, 1.0224423130482565, 2.7981385226990048, 0.20875265724142178, 0.00079407015314725271, 0.20016890792245068, 1.5283999974062548, 0.05539889529689912, 1.8884849871049747, 0.43879950173627069, 0.05539889529689912, 1.9002791956971175, 0.00079407015314725271, 0.05539889529689912, 0.66953202310075621, 1.0224423130482565, 1.557720124608216, 2.0395774566928901, 0.00079407015314725271, 0.05539889529689912, 0.67034410328247329, 1.2459609052542708, 0.097737068316601672, 0.038096900835493663, 0.40140438793536592, 0.27179950996406621, 0.038140713182438724, 0.19441816612124807, 0.054796785295549988, 0.05539889529689912, 1.8545030048211091, 1.4827441754184543, 0.05539889529689912, 0.00079407015314725271, -0.045254039979984562, 0.40140438793536592, 0.05539889529689912, 1.5675052246174959, 1.4699900902553198, 1.4658675359421673, 1.4699900902553198, 1.945737434498704, 0.054796785295549988, 0.00079407015314725271, 0.054796785295549988, 0.00079407015314725271, 0.05539889529689912, -0.0043891715504473794, 1.0938957391254602, 1.4487575877525272, 2.5196023878275762, 0.25143243151392891, 0.63538113757854386, 0.054796785295549988, -0.11590406404362508, -0.10709301589451048, 1.4470678329005056, 0.27179950996406621, 1.4318159212252306, 0.054796785295549988, -0.21241765446833849, 0.00079407015314725271, -0.21241765446833849, 0.00079407015314725271, -0.2991896116209487, 0.27179950996406621, 0.00079407015314725271, -0.21241765446833849, 0.27179950996406621, -0.33884994266181945, -0.10709301589451048, -0.33884994266181945, -0.33884994266181945, -0.33884994266181945, 0.27179950996406621, -0.10709301589451048, -0.21241765446833849, -0.33884994266181945, 0.27179950996406621, -0.21241765446833849, -0.10709301589451048, 0.63538113757854386, -0.33884994266181945, -0.21241765446833849, -0.10709301589451048, -0.12258810880637316, -0.33884994266181945, -0.10709301589451048, -0.33884994266181945, 0.27179950996406621, -0.081820414277571807, -0.33884994266181945, -0.10709301589451048, -0.33884994266181945, -0.10709301589451048, -0.10709301589451048, -0.081820414277571807, -0.33884994266181945]
mimicry = [1.5000743094888551, 1.2750274401752502, -0.0045636064642829988, -0.015292323536905017, -0.10329063989610232, -0.012848665498122913, 2.1826867053416286, -0.30016288443316574, 2.3359912516803063, 0.36353451544509097, -0.30016288443316574, 2.0860723935823784, -0.012848665498122913, -0.30016288443316574, 1.6612102896670646, -0.20914400836069957, -0.10329063989610232, 1.9549166398633626, -0.10329063989610232, -0.30016288443316574, 2.9459265600944593, -0.13894514700063676, -0.044220836627835269, -0.012848665498122913, -0.0045636064642829988, 1.6684806315028644, -0.012848665498122913, -0.012848665498122913, -0.26875395274682978, -0.30016288443316574, 1.753371600284495, 1.753371600284495, -0.11126435422125935, -0.028796850333517754, -0.30016288443316574, -0.30016288443316574, -0.30016288443316574, 1.753371600284495, 1.8047355420086961, 1.7020125122901155, 1.6588662251885871, 1.2985475847479093, -0.035051288432413785, -0.10329063989610232, -0.28637867124303684, -0.10329063989610232, -0.30016288443316574, -0.30016288443316574, 0.947918792587925, 0.88660642716775173, 1.8294366102660287, 1.7677313697423478, -0.10396256704393159, 0.14019325622136536, 0.012688546135374401, 1.9232674753433385, 1.6900784745459503, 1.8222250347016113, -0.10396256704393159, 1.622909761682759, -0.015411227982641607, 1.4787072139156545, 0.17980142992977421, -0.10396256704393159, 1.6442737646476524, -0.015411227982641607, 1.4787072139156545, 1.2044300035310918, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, -0.015411227982641607, -0.015411227982641607, 1.6453324481575424, -0.19169181119763457, 1.2389441791698785, -0.015411227982641607, 1.0612346497698879, 1.2708746397994015, -0.19169181119763457, 6.5353736612776228, -0.015411227982641607, 1.1899215164080235, -0.19169181119763457, 1.014535838565704, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, 1.0612346497698879, 1.2476620915356391, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, -0.19169181119763457, -0.19169181119763457, 1.2476620915356391, -0.22064922289035904]
CF = [2.5125893815916482, 1.4291141937811507, 0.71456892295304608, 0.62659456253237145, 4.9204538067753836, 2.5125893815916482, 1.9487961752057343, 2.071744267209028, 1.5358049980271182, 0.091056029745020917, 1.5650307291177656, 0.97057131112949935, 1.492641534176286, 0.97057131112949935, 0.091056029745020917, 2.2966254132855868, 0.091056029745020917, 0.95680416083230457, 1.3954357839000389, 0.95680416083230457, 0.091056029745020917, 2.2966254132855868, 0.54903027174272445, 0.10444634247336837, 0.97057131112949935, 0.091056029745020917, 1.7781233835556072, 0.97057131112949935, 0.54996815007346189, 0.15402569365061858, -0.052193163186507352, 1.3889701764852485, 1.3889701764852485, -0.052193163186507352, 0.54996815007346189, -0.052193163186507352, -0.052193163186507352, -0.052193163186507352, 1.3776668598246504, 1.3327473605458386, 1.2953121414543485, 1.2894997907728534, 1.2953121414543485, 0.15402569365061858, 0.54372643177407154, 0.14768612019189575, 0.44695947998998053, -0.1572224055569007, -0.1572224055569007, 0.86177090969615322, 2.0586035855840272, 2.9986205474221901, 0.091056029745020917, 2.9873154660519079, 0.67397315985849615, 0.091056029745020917, 0.091056029745020917, 1.0439125446369919, 2.9016795942439959, 1.0341876160733514, 0.60994862210434886, 1.0055683891576568, 0.95680416083230457, 1.0233180664329617, 0.95680416083230457, 0.57827895193199708, 2.876127810114733, 0.9427980441660655, 0.96762528341328191, 2.8582258654869843, 0.9427980441660655, 0.091056029745020917, 0.9427980441660655, 0.8801926591319833, 0.9427980441660655, 2.8833912900927974, 0.091056029745020917, 0.91053048755064769, 0.8801926591319833, 2.8372350125784767, 0.91053048755064769, -0.052193163186507352, 0.54996815007346189, 0.54704824463577806, 0.88240784029596786, -0.056253378926554021, 0.86691248250019837, 0.44050127294180474, -0.16554523574334534, 0.4170659342848515, 2.8372350125784767, 0.88172156009130842, 0.4170659342848515, -0.16554523574334534, 0.4170659342848515, -0.18918057868009686, -0.18918057868009686, 0.88172156009130842, 0.4170659342848515]
mimicryCF = [1.0062615556909076, 0.82695743740543048, 0.61962378103336713, 1.1792440264863937, 3.7766148394119936, 0.98172098878597214, 0.87539012848521569, 1.0011733831705349, 2.0640091880937894, 0.3454636617206277, 2.0640091880937894, 0.98172098878597214, 0.3454636617206277, 1.9324240597926161, 0.93737116985716584, 0.3454636617206277, 2.5962132302971259, 0.33843363386939807, 0.93686042357457677, 1.8662611689747974, 0.87539012848521569, 0.33843363386939807, 2.4702700530761414, 0.11891032408674418, 0.93508146817142013, 0.86166117185332736, 0.33843363386939807, 2.5179339012832247, 0.81720134891139939, 1.0728984343123102, 0.11891032408674418, 0.33843363386939807, 1.9105111362804308, 1.8662611689747974, 0.26388196794176233, 0.82762401461153789, 0.2056037737759695, 0.2056037737759695, 1.8662611689747974, 1.660990261661889, 1.8662611689747974, 1.8370539576988714, 1.660990261661889, 0.11891032408674418, 0.82762401461153789, 0.10964429560453137, 0.82071091750731306, 0.2056037737759695, 0.2056037737759695, 1.1456072743403272, 1.956452154864097, 3.9506952427490578, 1.1985555296214414, 3.8128511523372355, 0.47980631148496, 1.95824211644461, 2.4918028542816435, 1.7329816354322221, 0.081125586700276919, 0.88854468902074402, 0.76439844580700611, 0.88531715300945546, 0.94355461970784882, 0.019306094643337879, 2.146797380880348, 0.79967121356331461, 0.47072401946833775, 2.254242521458977, 0.60337443822187664, 0.15262023677541903, 0.56300298369614943, 0.70417480827372003, 0.55968431441977762, 2.1029487539180933, -0.04297857781430281, 0.45837002288133011, 0.55968431441977762, 2.0868089221075103, 0.424307842145212, -0.04297857781430281, 0.77761334010743255, 0.79967121356331461, 0.39838969810980673, -0.04297857781430281, 0.38558053577348428, 0.68291608498696599, -0.04297857781430281, 0.79967121356331461, 1.9424272396462396, 0.38325001885444898, 0.73839420305422188, -0.04297857781430281, 0.73839420305422188, -0.04297857781430281, -0.04297857781430281, 0.38325001885444898, 0.53364664171912146]
FR8 = [1.2118311280924305, 1.4722597080581639, 1.0484788742885924, 0.9483248771855517, 1.1308538433504931, 1.1211229147005066, 1.8900462560425804, 3.7976546405260012, 0.16892056191314664, 2.7510906264045949, 1.8537140197928816, 0.14821506499112802, 2.539179205467915, 0.63046634099552934, 0.090319213427079159, 2.8953401328102468, 0.84070562279208572, 0.63046634099552934, 2.7097175790327106, 0.63156303113740497, 0.090319213427079159, 4.015167782840626, 0.45855796748622124, 0.41050115644602547, 0.73777337890382855, 0.090319213427079159, 2.8953401328102468, 0.62188382585788782, 0.62188382585788782, 0.45855796748622124, 0.083259770826999979, 2.8082382200100215, 2.6527530385763316, 0.43825480135843042, 0.62188382585788782, 0.083259770826999979, 0.015232280338212778, 2.539179205467915, 2.539179205467915, 2.0833414526806133, 2.1776388010558132, 1.9700915698460437, 0.33164831236767478, 0.63046634099552934, 0.32021410162616393, 0.6286314256046901, 0.021642826281086602, 0.015232280338212778, 1.1383213336505551, 1.2829907596075834, 3.9954104312983953, 3.9535493389305603, 0.52737379900159942, 0.51161504684906189, 0.50649518592836662, 1.9700915698460437, 2.8950002935690251, 1.7890449587774717, 0.49171721154613435, 1.7890449587774717, 1.0741305761754858, 1.7890449587774717, 1.0741305761754858, 0.20190494061772268, 2.8800658018729224, 1.0570647470521313, 1.4317770066544191, 2.8739257641447629, 1.0544636249429629, 0.34591894039990434, 1.0296271855686423, 1.0296271855686423, 0.970875287860133, 2.869204370823613, 0.33893729368849135, 1.4317770066544191, 0.970875287860133, 2.869204370823613, 1.4317770066544191, 0.31365894483040924, 3.4229128021050275, 1.0444924694225324, 1.3979005040878181, 0.28837036835922047, 1.4044605923416973, 1.0204678409169872, 0.28837036835922047, 1.0544636249429629, 2.869204370823613, 0.44583131395284914, 1.0204678409169872, 0.28837036835922047, 1.0204678409169872, 0.28837036835922047, 0.28837036835922047, 0.43025699633720427, 0.970875287860133] 
linear = [0]

## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_2, collectn_4, collectn_6, collectn_8, collectn_10]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
plt.xlabel("Iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4, 5, 6], ['0', '2', '4', '6', '8', '10'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/PDFRate-B-CFR-accu.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)

# Accuracy of different classifiers (bar)
accu = [1.00, 1.00]
ind = np.arange(2)
width = 0.2
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, ['Baseline', 'CSR'])
plt.grid()
plt.show()


'''
# test boxplot

# test boxplot
np.random.seed(10)
collectn_base = [-0.59641951086123912, -1.4102544677763884, -0.97239070712621922, -0.99915868211192649, 0.44270026270923135, -0.59641951086123912, -0.59641951086123912, -0.21847873851822874, -0.18898752823038634, -0.99915868211192649, -0.029046085980164671, -0.21847873851822874, -0.99915868211192649, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -0.99915868211192649, -0.59641951086123912, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -1.6371818337278261, -0.90569506948107181, -0.21847873851822874, -0.99915868211192649, -0.0044423933757713474, -0.21847873851822874, -0.0051855993106777465, -1.6371818337278261, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.99915868211192649, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.029046085980164671, -0.30748844059724845, -0.029046085980164671, -1.6371818337278261, -0.59641951086123912, -1.6371818337278261, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.04723853725142857, -0.45274056582823108, -0.77809684401863732, -0.85857903683217285, -0.77809684401863732, -2.6319676451247291, -0.85857903683217285, -0.85857903683217285, -0.0043332823694910427, -0.77809684401863732, -0.1391108318031764, -2.6319676451247291, -0.1391108318031764, -0.28967291474917811, -0.1391108318031764, -0.45274056582823108, -2.6319676451247291, -0.77809684401863732, -0.45274056582823108, -0.1391108318031764, -0.77809684401863732, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.37086242735016284, -0.37086242735016284, -0.77809684401863732, -0.85857903683217285, -0.1391108318031764, -0.37086242735016284, -0.77809684401863732, -0.1391108318031764, -0.85857903683217285, 1.5017367093914014, -0.37086242735016284, -0.1391108318031764, -0.85857903683217285, -0.20271524036209798, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.77809684401863732, -0.13231299977743727, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.85857903683217285, -0.85857903683217285, -0.13231299977743727, -0.37086242735016284]
#collectn_sys = [1.3354694755939329, 1.0132459257403141, 1.0564719363247561, 1.0331674888653062, 2.8380167966827714, 1.31023967653188, 1.6695163715605048, 1.2622875502607411, 0.64806033219458303, 1.031006095447252, 0.2363529302096907, 0.82227243050467713, 1.031006095447252, 0.2363529302096907, 1.31023967653188, 0.22221977342719509, 1.6883072393481013, 0.22221977342719509, 0.5085166075186125, 0.36369965265993764, 0.91603213852510734, 0.22221977342719509, 1.6230254019204979, 0.12379882312101873, 0.020161020967022186, 0.55657568993894113, 0.20984116190175015, 1.4045991809187672, 0.44739784035059627, 0.60739736120168253, -0.13831987087300227, 0.14884706193058192, -0.35135834357931861, -0.27779471745986584, 0.14884706193058192, 0.49318976576726925, 0.14884706193058192, 0.14884706193058192, -0.27779471745986584, -0.27779471745986584, -0.27779471745986584, -0.26840463652830016, -0.27779471745986584, -0.29254607519084486, 0.49318976576726925, -0.29254607519084486, 0.49318976576726925, 0.1108182992948121, 0.1108182992948121, 1.017083879103974, 1.4411446355129125, 2.9477515787557653, 1.5839124693245914, 2.0926843797042842, 0.70058545050521159, 0.81066795026555738, 0.7785348735228772, 1.1240878168951154, 1.8691766034284574, 1.0599096365107172, 0.29935500315079899, 0.84685557533506728, 1.1121045910130776, 0.17006388894963995, 1.5812058455124607, 1.0630790744247136, 0.84685557533506728, 1.5610259643753328, 0.62207749953798874, 0.3316414169392119, 0.62207749953798874, 0.62207749953798874, 0.62207749953798874, 1.604839869495537, 0.25569948245585739, 0.84685557533506728, 0.58689487313414546, 1.5103953920589781, 0.84685557533506728, 0.25569948245585739, 3.4479421421055805, 0.94501126516003664, 0.82289305211691577, 0.15276433926880315, 0.83951346959770445, 0.85365384172096892, 0.029019530363798979, 0.85365384172096892, 1.3262417879985167, 0.80041732653221764, 0.52115335559712417, 0.029019530363798979, 0.35273191840937113, 0.029019530363798979, 0.029019530363798979, 0.7292243425673135, 0.4054789651078794]
collectn_sys = [2.027687088114027, 0.95279955281791717, 1.4260414980216367, 1.2380176175759903, 3.7904337122586687, 1.5656044623523691, 1.1431345765682337, 1.4988446318737345, 1.3088348057242516, 1.3767405066490788, 1.1133315062234697, 1.2008035183119599, 1.3971367241631796, 2.5749035577650035, 1.233950876567653, 1.3971367241631796, 0.92026922348893403, 1.3971367241631796, 0.85368515828627234, 2.2458358580123066, 0.55117963181855667, 1.1583484277894438, 2.0613252632479715, 1.1133315062234697, 1.1824651873633616, 0.18154848219415304, 0.29185118340166544, 0.29185118340166544, 0.92526207732509991, 0.55925849922402793, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.036894651259379685, 0.52315237553756044, -0.0074237102025283552, 0.65966337371282679, 0.98276012191049555, 1.324503501358685, 2.690176699279649, 1.3212181776613743, 2.6009436575615852, 1.0003338075069095, 1.3212181776613743, 1.3136209927104889, 1.3398955512435211, 2.6009436575615852, 1.1094552662437642, 0.91055161067973489, 0.86286316243160921, 1.4537220700099034, 0.86286316243160921, 1.2148305277252553, 0.68662394796510706, 2.6009436575615852, 1.1998360000665318, 0.71534968824452849, 2.4668706207849334, 1.3285679611670698, 1.1374262314127506, 0.85028667085272924, 0.83588467274582068, 0.83588467274582068, 1.9624056424689804, 0.66674697448385056, 0.71534968824452849, 0.85028667085272924, 1.9789257280013544, 0.71534968824452849, 0.65375225195534337, 3.7904337122586687, 1.3042216191523586, 0.71534968824452849, 1.5112106428177661, 1.3439049093861584, 0.65375225195534337, 1.1960660312243021, 1.8769481561304111, 1.7321034772121482, 0.48897880629770957, 0.58036331977420086, 0.46907748705740698, 0.47582283941045017, 0.47582283941045017, 1.4103971137456603, 0.72826975621915824]
collectn_syn = [0.87991805704790238, 0.80019429358766558, 0.80019429358766558, 0.87991805704790238, 1.8555340650225247, 0.9558267646362566, 0.80327067847192524, 0.80019429358766558, 0.80327067847192524, 0.9558267646362566, 0.80019429358766558, 0.35845845076086391, 0.87991805704790238, 0.72218676790565439, 1.0454966788054065, 0.72218676790565439, 0.80333575807608781, 0.19976277481549687, 0.9558267646362566, 0.098421572213702291, 0.91889228557327129, -0.55505835770558321, 0.071653484954893543, 0.9558267646362566, 0.04305627502588294, 0.68824720918569682, 0.81489100076774434, -0.57821323723399587, 0.098421572213702291, 0.80327067847192524, 0.13447230031674451, 0.04305627502588294, 0.067138807627131314, 0.04305627502588294, 0.04305627502588294, 0.04305627502588294, 0.23681060422897815, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, -0.65344915472235954, 0.067138807627131314, -0.57821323723399587, 6.3061316716073179e-05, -0.021238796171431318, -0.021238796171431318, 1.3589883984741888, 1.8434503294898761, 1.8089286403826392, 0.87257687190889754, 0.85094409530992721, -0.61280343232170509, 0.87257687190889754, 0.87257687190889754, 1.2219961529850352, 1.4436304227787318, 1.0027830098395398, -0.031160663097793417, 0.64509439276207559, 0.87870848638384302, 1.436155668393404, 0.71236479245039419, -0.045709460793567303, 0.77977614969478282, 0.71236479245039419, 0.17849160749922532, 0.77977614969478282, 0.71236479245039419, 0.64118781152434678, -0.15426571308055514, -0.15426571308055514, -0.15426571308055514, 0.77977614969478282, 0.64118781152434678, 0.8172982215108604, -0.15426571308055514, -0.15154588500109156, -0.028208582942262694, -0.17890965714288143, 2.0498249534384385, -0.15426571308055514, -0.028208582942262694, -0.17890965714288143, -0.028208582942262694, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.15154588500109156, 0.48451132885490722, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.17890965714288143, -0.17890965714288143, 0.34031481081223092, -0.15426571308055514]
collectn_cf = [1.233344921200942, 0.079174542584327767, 0.29748615344312235, 2.7505963353191358, 0.78454961716203897, 0.78041595234830829, 0.78454961716203897, 0.71629982106956014, 0.15930497747518224, 0.71629982106956014, 0.78041595234830829, 0.14853643535929173, 0.67665522517282639, 0.77660547267776536, 0.14853643535929173, 2.3382200991155919, 0.14542414613462284, 0.77660547267776536, 0.61274426204056631, 0.77660547267776536, 0.14542414613462284, 2.3211123267930667, 0.28956058233486814, 0.055436220656705615, 0.74797543577709646, 0.14542414613462284, 2.3167398448511314, 0.74797543577709646, 0.77660547267776536, 0.28830230532012813, 0.61274426204056631, 0.59875980332466483, 0.10032745663336229, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.10032745663336229, 0.58525541385190039, 0.59875980332466483, 0.59875980332466483, 0.59875980332466483, 0.58525541385190039, 0.28830230532012813, 0.73868926776504296, 0.28830230532012813, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.38473990428508387, 0.81645300017287781, 2.6296269317491259, 0.5544581509944404, 2.3063528196763929, 0.29016787274542466, 0.10405197863242321, 0.10405197863242321, 0.60629449764075183, 2.2525591634591233, 0.57965966324476703, 0.27449852050028056, 0.59207368098491564, 0.73555530457243457, 0.57965966324476703, 0.71266631429620197, 0.26506479717832931, 2.2525591634591233, 0.68113092188096758, 0.57965966324476703, 2.2757684595241692, 0.70772591513241601, 0.10405197863242321, 0.70772591513241601, 0.70516020887734854, 0.70772591513241601, 2.2525591634591233, 0.10405197863242321, 0.57965966324476703, 0.70772591513241601, 2.2434216308677843, 0.57965966324476703, 0.10405197863242321, 1.8450653985742758, 0.72645265866079356, 0.57911531105541947, 0.10405197863242321, 0.57845003844097853, 0.71622804614723989, 0.10405197863242321, 0.68113092188096758, 2.2525591634591233, 0.57117343247596075, 0.72556591827676975, 0.10405197863242321, 0.73555530457243457, 0.10405197863242321, 0.093992319336624774, 0.57117343247596075, 0.70772591513241601]

## combine these different collections into a list    
data_to_plot = [collectn_base, collectn_sys, collectn_syn, collectn_cf]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("Hidost score")
plt.xticks([1, 2, 3, 4], ['Baseline', 'SysRetr', 'SynRetr', 'CFRetr'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''



==> old_figures/v1.0/plot/PDFRate-B-case.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)

# Accuracy of different classifiers (bar)
accu = [1.00, 1.00]
ind = np.arange(2)
width = 0.2
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, ['Baseline', 'FSR'])
plt.grid()
plt.show()


'''
# test boxplot

# test boxplot
np.random.seed(10)
collectn_base = [-0.59641951086123912, -1.4102544677763884, -0.97239070712621922, -0.99915868211192649, 0.44270026270923135, -0.59641951086123912, -0.59641951086123912, -0.21847873851822874, -0.18898752823038634, -0.99915868211192649, -0.029046085980164671, -0.21847873851822874, -0.99915868211192649, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -0.99915868211192649, -0.59641951086123912, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -1.6371818337278261, -0.90569506948107181, -0.21847873851822874, -0.99915868211192649, -0.0044423933757713474, -0.21847873851822874, -0.0051855993106777465, -1.6371818337278261, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.99915868211192649, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.029046085980164671, -0.30748844059724845, -0.029046085980164671, -1.6371818337278261, -0.59641951086123912, -1.6371818337278261, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.04723853725142857, -0.45274056582823108, -0.77809684401863732, -0.85857903683217285, -0.77809684401863732, -2.6319676451247291, -0.85857903683217285, -0.85857903683217285, -0.0043332823694910427, -0.77809684401863732, -0.1391108318031764, -2.6319676451247291, -0.1391108318031764, -0.28967291474917811, -0.1391108318031764, -0.45274056582823108, -2.6319676451247291, -0.77809684401863732, -0.45274056582823108, -0.1391108318031764, -0.77809684401863732, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.37086242735016284, -0.37086242735016284, -0.77809684401863732, -0.85857903683217285, -0.1391108318031764, -0.37086242735016284, -0.77809684401863732, -0.1391108318031764, -0.85857903683217285, 1.5017367093914014, -0.37086242735016284, -0.1391108318031764, -0.85857903683217285, -0.20271524036209798, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.77809684401863732, -0.13231299977743727, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.85857903683217285, -0.85857903683217285, -0.13231299977743727, -0.37086242735016284]
#collectn_sys = [1.3354694755939329, 1.0132459257403141, 1.0564719363247561, 1.0331674888653062, 2.8380167966827714, 1.31023967653188, 1.6695163715605048, 1.2622875502607411, 0.64806033219458303, 1.031006095447252, 0.2363529302096907, 0.82227243050467713, 1.031006095447252, 0.2363529302096907, 1.31023967653188, 0.22221977342719509, 1.6883072393481013, 0.22221977342719509, 0.5085166075186125, 0.36369965265993764, 0.91603213852510734, 0.22221977342719509, 1.6230254019204979, 0.12379882312101873, 0.020161020967022186, 0.55657568993894113, 0.20984116190175015, 1.4045991809187672, 0.44739784035059627, 0.60739736120168253, -0.13831987087300227, 0.14884706193058192, -0.35135834357931861, -0.27779471745986584, 0.14884706193058192, 0.49318976576726925, 0.14884706193058192, 0.14884706193058192, -0.27779471745986584, -0.27779471745986584, -0.27779471745986584, -0.26840463652830016, -0.27779471745986584, -0.29254607519084486, 0.49318976576726925, -0.29254607519084486, 0.49318976576726925, 0.1108182992948121, 0.1108182992948121, 1.017083879103974, 1.4411446355129125, 2.9477515787557653, 1.5839124693245914, 2.0926843797042842, 0.70058545050521159, 0.81066795026555738, 0.7785348735228772, 1.1240878168951154, 1.8691766034284574, 1.0599096365107172, 0.29935500315079899, 0.84685557533506728, 1.1121045910130776, 0.17006388894963995, 1.5812058455124607, 1.0630790744247136, 0.84685557533506728, 1.5610259643753328, 0.62207749953798874, 0.3316414169392119, 0.62207749953798874, 0.62207749953798874, 0.62207749953798874, 1.604839869495537, 0.25569948245585739, 0.84685557533506728, 0.58689487313414546, 1.5103953920589781, 0.84685557533506728, 0.25569948245585739, 3.4479421421055805, 0.94501126516003664, 0.82289305211691577, 0.15276433926880315, 0.83951346959770445, 0.85365384172096892, 0.029019530363798979, 0.85365384172096892, 1.3262417879985167, 0.80041732653221764, 0.52115335559712417, 0.029019530363798979, 0.35273191840937113, 0.029019530363798979, 0.029019530363798979, 0.7292243425673135, 0.4054789651078794]
collectn_sys = [2.027687088114027, 0.95279955281791717, 1.4260414980216367, 1.2380176175759903, 3.7904337122586687, 1.5656044623523691, 1.1431345765682337, 1.4988446318737345, 1.3088348057242516, 1.3767405066490788, 1.1133315062234697, 1.2008035183119599, 1.3971367241631796, 2.5749035577650035, 1.233950876567653, 1.3971367241631796, 0.92026922348893403, 1.3971367241631796, 0.85368515828627234, 2.2458358580123066, 0.55117963181855667, 1.1583484277894438, 2.0613252632479715, 1.1133315062234697, 1.1824651873633616, 0.18154848219415304, 0.29185118340166544, 0.29185118340166544, 0.92526207732509991, 0.55925849922402793, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.036894651259379685, 0.52315237553756044, -0.0074237102025283552, 0.65966337371282679, 0.98276012191049555, 1.324503501358685, 2.690176699279649, 1.3212181776613743, 2.6009436575615852, 1.0003338075069095, 1.3212181776613743, 1.3136209927104889, 1.3398955512435211, 2.6009436575615852, 1.1094552662437642, 0.91055161067973489, 0.86286316243160921, 1.4537220700099034, 0.86286316243160921, 1.2148305277252553, 0.68662394796510706, 2.6009436575615852, 1.1998360000665318, 0.71534968824452849, 2.4668706207849334, 1.3285679611670698, 1.1374262314127506, 0.85028667085272924, 0.83588467274582068, 0.83588467274582068, 1.9624056424689804, 0.66674697448385056, 0.71534968824452849, 0.85028667085272924, 1.9789257280013544, 0.71534968824452849, 0.65375225195534337, 3.7904337122586687, 1.3042216191523586, 0.71534968824452849, 1.5112106428177661, 1.3439049093861584, 0.65375225195534337, 1.1960660312243021, 1.8769481561304111, 1.7321034772121482, 0.48897880629770957, 0.58036331977420086, 0.46907748705740698, 0.47582283941045017, 0.47582283941045017, 1.4103971137456603, 0.72826975621915824]
collectn_syn = [0.87991805704790238, 0.80019429358766558, 0.80019429358766558, 0.87991805704790238, 1.8555340650225247, 0.9558267646362566, 0.80327067847192524, 0.80019429358766558, 0.80327067847192524, 0.9558267646362566, 0.80019429358766558, 0.35845845076086391, 0.87991805704790238, 0.72218676790565439, 1.0454966788054065, 0.72218676790565439, 0.80333575807608781, 0.19976277481549687, 0.9558267646362566, 0.098421572213702291, 0.91889228557327129, -0.55505835770558321, 0.071653484954893543, 0.9558267646362566, 0.04305627502588294, 0.68824720918569682, 0.81489100076774434, -0.57821323723399587, 0.098421572213702291, 0.80327067847192524, 0.13447230031674451, 0.04305627502588294, 0.067138807627131314, 0.04305627502588294, 0.04305627502588294, 0.04305627502588294, 0.23681060422897815, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, -0.65344915472235954, 0.067138807627131314, -0.57821323723399587, 6.3061316716073179e-05, -0.021238796171431318, -0.021238796171431318, 1.3589883984741888, 1.8434503294898761, 1.8089286403826392, 0.87257687190889754, 0.85094409530992721, -0.61280343232170509, 0.87257687190889754, 0.87257687190889754, 1.2219961529850352, 1.4436304227787318, 1.0027830098395398, -0.031160663097793417, 0.64509439276207559, 0.87870848638384302, 1.436155668393404, 0.71236479245039419, -0.045709460793567303, 0.77977614969478282, 0.71236479245039419, 0.17849160749922532, 0.77977614969478282, 0.71236479245039419, 0.64118781152434678, -0.15426571308055514, -0.15426571308055514, -0.15426571308055514, 0.77977614969478282, 0.64118781152434678, 0.8172982215108604, -0.15426571308055514, -0.15154588500109156, -0.028208582942262694, -0.17890965714288143, 2.0498249534384385, -0.15426571308055514, -0.028208582942262694, -0.17890965714288143, -0.028208582942262694, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.15154588500109156, 0.48451132885490722, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.17890965714288143, -0.17890965714288143, 0.34031481081223092, -0.15426571308055514]
collectn_cf = [1.233344921200942, 0.079174542584327767, 0.29748615344312235, 2.7505963353191358, 0.78454961716203897, 0.78041595234830829, 0.78454961716203897, 0.71629982106956014, 0.15930497747518224, 0.71629982106956014, 0.78041595234830829, 0.14853643535929173, 0.67665522517282639, 0.77660547267776536, 0.14853643535929173, 2.3382200991155919, 0.14542414613462284, 0.77660547267776536, 0.61274426204056631, 0.77660547267776536, 0.14542414613462284, 2.3211123267930667, 0.28956058233486814, 0.055436220656705615, 0.74797543577709646, 0.14542414613462284, 2.3167398448511314, 0.74797543577709646, 0.77660547267776536, 0.28830230532012813, 0.61274426204056631, 0.59875980332466483, 0.10032745663336229, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.10032745663336229, 0.58525541385190039, 0.59875980332466483, 0.59875980332466483, 0.59875980332466483, 0.58525541385190039, 0.28830230532012813, 0.73868926776504296, 0.28830230532012813, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.38473990428508387, 0.81645300017287781, 2.6296269317491259, 0.5544581509944404, 2.3063528196763929, 0.29016787274542466, 0.10405197863242321, 0.10405197863242321, 0.60629449764075183, 2.2525591634591233, 0.57965966324476703, 0.27449852050028056, 0.59207368098491564, 0.73555530457243457, 0.57965966324476703, 0.71266631429620197, 0.26506479717832931, 2.2525591634591233, 0.68113092188096758, 0.57965966324476703, 2.2757684595241692, 0.70772591513241601, 0.10405197863242321, 0.70772591513241601, 0.70516020887734854, 0.70772591513241601, 2.2525591634591233, 0.10405197863242321, 0.57965966324476703, 0.70772591513241601, 2.2434216308677843, 0.57965966324476703, 0.10405197863242321, 1.8450653985742758, 0.72645265866079356, 0.57911531105541947, 0.10405197863242321, 0.57845003844097853, 0.71622804614723989, 0.10405197863242321, 0.68113092188096758, 2.2525591634591233, 0.57117343247596075, 0.72556591827676975, 0.10405197863242321, 0.73555530457243457, 0.10405197863242321, 0.093992319336624774, 0.57117343247596075, 0.70772591513241601]

## combine these different collections into a list    
data_to_plot = [collectn_base, collectn_sys, collectn_syn, collectn_cf]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("Hidost score")
plt.xticks([1, 2, 3, 4], ['Baseline', 'SysRetr', 'SynRetr', 'CFRetr'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

model_path1 = "model/clean_bin.pickle"
#model_path2 = "model/cf-bin-001-C100.pickle"
model_path3 = "model/syn-bin-001-C100.pickle"

X1, y_test1, _ = csv2numpy('dataset/clean_te_bin.csv')
#X2, y_test2, _ = csv2numpy('dataset/clean_te_bin.csv')
X3, y_test3, _ = csv2numpy('dataset/clean_te_bin.csv')

model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

#model = pickle.load(open(model_path2, "rb"))
#y2 = model.decision_function(X2)
#y_score2 = list(y2)
#fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
#roc_auc2 = auc(fpr2, tpr2)

model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)

#model = pickle.load(open(model_path4, "rb"))
#y4 = model.decision_function(X4)
#y_score4 = list(y4)
#fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
#roc_auc4 = auc(fpr4, tpr4)

# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
#plt.plot(fpr2, tpr2, color='black', linestyle=':',
#         lw=lw, label='CFRetr (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='red', linestyle='--',
         lw=lw, label='FSR ('+r'$\lambda = 0.005$'+')(area = %0.4f)' % roc_auc3)
#plt.plot(fpr4, tpr4, color='green', linestyle='--',
#         lw=lw, label='Binarized (area = %0.4f)' % roc_auc4)
#plt.plot(fpr5, tpr5, color='blue', linestyle=':',
#         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc5)

#plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.01])
plt.ylim([0.0, 1.05])
plt.xticks([0.0, 0.005, 0.01], ['0', '0.005', '0.01'])
plt.yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8','1.0'])

plt.xlabel('False Positive Rate', fontsize = 17)
plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
plt.title('ROC of different classifiers')
plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/PDFRate-B-mimicry.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)

# Accuracy of different classifiers (bar)
accu = [0.91, 0.95]
ind = np.arange(3)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, ['PSR', 'FSR'])
plt.grid()
plt.show()

'''
# test boxplot

# test boxplot
np.random.seed(10)
collectn_base = [-0.59641951086123912, -1.4102544677763884, -0.97239070712621922, -0.99915868211192649, 0.44270026270923135, -0.59641951086123912, -0.59641951086123912, -0.21847873851822874, -0.18898752823038634, -0.99915868211192649, -0.029046085980164671, -0.21847873851822874, -0.99915868211192649, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -0.99915868211192649, -0.59641951086123912, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -1.6371818337278261, -0.90569506948107181, -0.21847873851822874, -0.99915868211192649, -0.0044423933757713474, -0.21847873851822874, -0.0051855993106777465, -1.6371818337278261, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.99915868211192649, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.029046085980164671, -0.30748844059724845, -0.029046085980164671, -1.6371818337278261, -0.59641951086123912, -1.6371818337278261, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.04723853725142857, -0.45274056582823108, -0.77809684401863732, -0.85857903683217285, -0.77809684401863732, -2.6319676451247291, -0.85857903683217285, -0.85857903683217285, -0.0043332823694910427, -0.77809684401863732, -0.1391108318031764, -2.6319676451247291, -0.1391108318031764, -0.28967291474917811, -0.1391108318031764, -0.45274056582823108, -2.6319676451247291, -0.77809684401863732, -0.45274056582823108, -0.1391108318031764, -0.77809684401863732, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.37086242735016284, -0.37086242735016284, -0.77809684401863732, -0.85857903683217285, -0.1391108318031764, -0.37086242735016284, -0.77809684401863732, -0.1391108318031764, -0.85857903683217285, 1.5017367093914014, -0.37086242735016284, -0.1391108318031764, -0.85857903683217285, -0.20271524036209798, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.77809684401863732, -0.13231299977743727, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.85857903683217285, -0.85857903683217285, -0.13231299977743727, -0.37086242735016284]
#collectn_sys = [1.3354694755939329, 1.0132459257403141, 1.0564719363247561, 1.0331674888653062, 2.8380167966827714, 1.31023967653188, 1.6695163715605048, 1.2622875502607411, 0.64806033219458303, 1.031006095447252, 0.2363529302096907, 0.82227243050467713, 1.031006095447252, 0.2363529302096907, 1.31023967653188, 0.22221977342719509, 1.6883072393481013, 0.22221977342719509, 0.5085166075186125, 0.36369965265993764, 0.91603213852510734, 0.22221977342719509, 1.6230254019204979, 0.12379882312101873, 0.020161020967022186, 0.55657568993894113, 0.20984116190175015, 1.4045991809187672, 0.44739784035059627, 0.60739736120168253, -0.13831987087300227, 0.14884706193058192, -0.35135834357931861, -0.27779471745986584, 0.14884706193058192, 0.49318976576726925, 0.14884706193058192, 0.14884706193058192, -0.27779471745986584, -0.27779471745986584, -0.27779471745986584, -0.26840463652830016, -0.27779471745986584, -0.29254607519084486, 0.49318976576726925, -0.29254607519084486, 0.49318976576726925, 0.1108182992948121, 0.1108182992948121, 1.017083879103974, 1.4411446355129125, 2.9477515787557653, 1.5839124693245914, 2.0926843797042842, 0.70058545050521159, 0.81066795026555738, 0.7785348735228772, 1.1240878168951154, 1.8691766034284574, 1.0599096365107172, 0.29935500315079899, 0.84685557533506728, 1.1121045910130776, 0.17006388894963995, 1.5812058455124607, 1.0630790744247136, 0.84685557533506728, 1.5610259643753328, 0.62207749953798874, 0.3316414169392119, 0.62207749953798874, 0.62207749953798874, 0.62207749953798874, 1.604839869495537, 0.25569948245585739, 0.84685557533506728, 0.58689487313414546, 1.5103953920589781, 0.84685557533506728, 0.25569948245585739, 3.4479421421055805, 0.94501126516003664, 0.82289305211691577, 0.15276433926880315, 0.83951346959770445, 0.85365384172096892, 0.029019530363798979, 0.85365384172096892, 1.3262417879985167, 0.80041732653221764, 0.52115335559712417, 0.029019530363798979, 0.35273191840937113, 0.029019530363798979, 0.029019530363798979, 0.7292243425673135, 0.4054789651078794]
collectn_sys = [2.027687088114027, 0.95279955281791717, 1.4260414980216367, 1.2380176175759903, 3.7904337122586687, 1.5656044623523691, 1.1431345765682337, 1.4988446318737345, 1.3088348057242516, 1.3767405066490788, 1.1133315062234697, 1.2008035183119599, 1.3971367241631796, 2.5749035577650035, 1.233950876567653, 1.3971367241631796, 0.92026922348893403, 1.3971367241631796, 0.85368515828627234, 2.2458358580123066, 0.55117963181855667, 1.1583484277894438, 2.0613252632479715, 1.1133315062234697, 1.1824651873633616, 0.18154848219415304, 0.29185118340166544, 0.29185118340166544, 0.92526207732509991, 0.55925849922402793, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.036894651259379685, 0.52315237553756044, -0.0074237102025283552, 0.65966337371282679, 0.98276012191049555, 1.324503501358685, 2.690176699279649, 1.3212181776613743, 2.6009436575615852, 1.0003338075069095, 1.3212181776613743, 1.3136209927104889, 1.3398955512435211, 2.6009436575615852, 1.1094552662437642, 0.91055161067973489, 0.86286316243160921, 1.4537220700099034, 0.86286316243160921, 1.2148305277252553, 0.68662394796510706, 2.6009436575615852, 1.1998360000665318, 0.71534968824452849, 2.4668706207849334, 1.3285679611670698, 1.1374262314127506, 0.85028667085272924, 0.83588467274582068, 0.83588467274582068, 1.9624056424689804, 0.66674697448385056, 0.71534968824452849, 0.85028667085272924, 1.9789257280013544, 0.71534968824452849, 0.65375225195534337, 3.7904337122586687, 1.3042216191523586, 0.71534968824452849, 1.5112106428177661, 1.3439049093861584, 0.65375225195534337, 1.1960660312243021, 1.8769481561304111, 1.7321034772121482, 0.48897880629770957, 0.58036331977420086, 0.46907748705740698, 0.47582283941045017, 0.47582283941045017, 1.4103971137456603, 0.72826975621915824]
collectn_syn = [0.87991805704790238, 0.80019429358766558, 0.80019429358766558, 0.87991805704790238, 1.8555340650225247, 0.9558267646362566, 0.80327067847192524, 0.80019429358766558, 0.80327067847192524, 0.9558267646362566, 0.80019429358766558, 0.35845845076086391, 0.87991805704790238, 0.72218676790565439, 1.0454966788054065, 0.72218676790565439, 0.80333575807608781, 0.19976277481549687, 0.9558267646362566, 0.098421572213702291, 0.91889228557327129, -0.55505835770558321, 0.071653484954893543, 0.9558267646362566, 0.04305627502588294, 0.68824720918569682, 0.81489100076774434, -0.57821323723399587, 0.098421572213702291, 0.80327067847192524, 0.13447230031674451, 0.04305627502588294, 0.067138807627131314, 0.04305627502588294, 0.04305627502588294, 0.04305627502588294, 0.23681060422897815, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, -0.65344915472235954, 0.067138807627131314, -0.57821323723399587, 6.3061316716073179e-05, -0.021238796171431318, -0.021238796171431318, 1.3589883984741888, 1.8434503294898761, 1.8089286403826392, 0.87257687190889754, 0.85094409530992721, -0.61280343232170509, 0.87257687190889754, 0.87257687190889754, 1.2219961529850352, 1.4436304227787318, 1.0027830098395398, -0.031160663097793417, 0.64509439276207559, 0.87870848638384302, 1.436155668393404, 0.71236479245039419, -0.045709460793567303, 0.77977614969478282, 0.71236479245039419, 0.17849160749922532, 0.77977614969478282, 0.71236479245039419, 0.64118781152434678, -0.15426571308055514, -0.15426571308055514, -0.15426571308055514, 0.77977614969478282, 0.64118781152434678, 0.8172982215108604, -0.15426571308055514, -0.15154588500109156, -0.028208582942262694, -0.17890965714288143, 2.0498249534384385, -0.15426571308055514, -0.028208582942262694, -0.17890965714288143, -0.028208582942262694, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.15154588500109156, 0.48451132885490722, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.17890965714288143, -0.17890965714288143, 0.34031481081223092, -0.15426571308055514]
collectn_cf = [1.233344921200942, 0.079174542584327767, 0.29748615344312235, 2.7505963353191358, 0.78454961716203897, 0.78041595234830829, 0.78454961716203897, 0.71629982106956014, 0.15930497747518224, 0.71629982106956014, 0.78041595234830829, 0.14853643535929173, 0.67665522517282639, 0.77660547267776536, 0.14853643535929173, 2.3382200991155919, 0.14542414613462284, 0.77660547267776536, 0.61274426204056631, 0.77660547267776536, 0.14542414613462284, 2.3211123267930667, 0.28956058233486814, 0.055436220656705615, 0.74797543577709646, 0.14542414613462284, 2.3167398448511314, 0.74797543577709646, 0.77660547267776536, 0.28830230532012813, 0.61274426204056631, 0.59875980332466483, 0.10032745663336229, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.10032745663336229, 0.58525541385190039, 0.59875980332466483, 0.59875980332466483, 0.59875980332466483, 0.58525541385190039, 0.28830230532012813, 0.73868926776504296, 0.28830230532012813, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.38473990428508387, 0.81645300017287781, 2.6296269317491259, 0.5544581509944404, 2.3063528196763929, 0.29016787274542466, 0.10405197863242321, 0.10405197863242321, 0.60629449764075183, 2.2525591634591233, 0.57965966324476703, 0.27449852050028056, 0.59207368098491564, 0.73555530457243457, 0.57965966324476703, 0.71266631429620197, 0.26506479717832931, 2.2525591634591233, 0.68113092188096758, 0.57965966324476703, 2.2757684595241692, 0.70772591513241601, 0.10405197863242321, 0.70772591513241601, 0.70516020887734854, 0.70772591513241601, 2.2525591634591233, 0.10405197863242321, 0.57965966324476703, 0.70772591513241601, 2.2434216308677843, 0.57965966324476703, 0.10405197863242321, 1.8450653985742758, 0.72645265866079356, 0.57911531105541947, 0.10405197863242321, 0.57845003844097853, 0.71622804614723989, 0.10405197863242321, 0.68113092188096758, 2.2525591634591233, 0.57117343247596075, 0.72556591827676975, 0.10405197863242321, 0.73555530457243457, 0.10405197863242321, 0.093992319336624774, 0.57117343247596075, 0.70772591513241601]

## combine these different collections into a list    
data_to_plot = [collectn_base, collectn_sys, collectn_syn, collectn_cf]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("Hidost score")
plt.xticks([1, 2, 3, 4], ['Baseline', 'SysRetr', 'SynRetr', 'CFRetr'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/PDFRate-R-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# Accuracy of synthetic retraining (bar)
accu = [0.02, 0.96, 1.00]
bar_labels = ['Baseline', 'PSR', 'FSR']
ind = np.arange(3)
width = 0.25
bar1 = plt.bar(ind-0.5*width, accu, width, color = 'g', align = 'center', alpha=0.4, label = '1')
bar2 = plt.bar(ind+0.5*width, accu, width, color = 'r', align = 'center', alpha=0.4, label = '2')

plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind, bar_labels)
plt.legend()
plt.grid()
plt.show()

# test boxplot
'''
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [-0.11262673886604713, -0.1094113690943237, -0.085440401460492588, 2.0064550533576684, -0.11262673886604713, -0.11262673886604713, -0.073758667878842665, 1.6234029433395003, -0.085440401460492588, 2.0476210817774296, -0.073758667878842665, -0.051416634669615213, 2.3104314168816922, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.12634217544364557, -0.11262673886604713, 1.9103276360562456, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.17516328059349018, -0.02798743339790466, -0.0082895348939748814, -0.12634217544364557, 0.2726236923425267, -0.11262673886604713, -0.073758667878842665, -0.17516328059349018, -0.12634217544364557, 1.6234029433395003, 1.5283999974062548, -0.12634217544364557, -0.11262673886604713, -0.12634217544364557, -0.12634217544364557, -0.12634217544364557, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, -0.17516328059349018, -0.11262673886604713, -0.17516328059349018, -0.11262673886604713, 1.154729822104799, -0.12634217544364557, 0.8578762251982619, 0.7295016937668608, 0.92109262436734074, 0.7432400998436437, -0.099269779557762838, 0.092826355321441234, 1.4349063595701557, 0.7432400998436437, 0.32592265313285917, -0.099269779557762838, 0.32592265313285917, -0.16598911796848537, 0.32592265313285917, -0.16598911796848537, -0.099269779557762838, 0.36666608086656982, -0.2380893095424268, 0.32592265313285917, 0.29110104514985569, -0.16598911796848537, -0.34887932872617977, -0.3177295776788247, -0.28486217621118737, -0.28486217621118737, 0.29110104514985569, -0.34887932872617977, 0.32592265313285917, -0.28486217621118737, 0.29110104514985569, 0.32592265313285917, -0.34887932872617977, 0.99711355388402989, -0.16598911796848537, 0.32592265313285917, -0.34887932872617977, 0.32592265313285917, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, 0.29110104514985569, 0.020236926925076837, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, -0.34887932872617977, -0.34887932872617977, 0.020236926925076837, -0.3177295776788247]
collectn_cost = [1.7422452957162036, -0.2771863235919203, -0.19837961500763202, -0.50492391124352443, -0.20951220089308142, -0.2658226538234616, -0.20951220089308142, -0.5138651676746897, 0.50874860099483987, 2.5119278385314323, -0.2771863235919203, -0.39745918273096281, -0.2771863235919203, -0.79511394333174712, -0.053876759392063267, 1.4181676928951066, -0.20951220089308142, -0.5138651676746897, 0.35636424245497578, -0.10366857660635853, -0.053876759392063267, -0.20951220089308142, -0.5138651676746897, -0.071070895034390791, 0.29660266351504783, -0.26082499669139958, -0.20951220089308142, -0.5138651676746897, -0.021322136734839514, -0.11758910410490353, -0.20951220089308142, -1.1241516593351935, -0.2771863235919203, -1.3346476224817603, -0.056072953135240855, -0.0087243322948746815, -0.2771863235919203, -1.3346476224817603, -0.20951220089308142, -1.1241516593351935, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.3098924463136723, -1.3370435311321152, -0.92579409935394574, -1.0843227450205597, -1.1241516593351935, -1.1160883197526714, -0.11758910410490353, -0.19948019623582569, -0.92579409935394574, -1.0843227450205597, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -1.1241516593351935, -1.1160883197526714, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.19892713517362415, -0.071070895034390791, -0.29719408031141681, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714]


## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_01, collectn_001, collectn_cost]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/PDFRate-R-mimicry.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)

# Accuracy of different classifiers (bar)
accu = [0.94, 1.00]
ind = np.arange(2)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, ['PSR', 'FSR'])
plt.grid()
plt.show()

'''
# test boxplot

# test boxplot
np.random.seed(10)
collectn_base = [-0.59641951086123912, -1.4102544677763884, -0.97239070712621922, -0.99915868211192649, 0.44270026270923135, -0.59641951086123912, -0.59641951086123912, -0.21847873851822874, -0.18898752823038634, -0.99915868211192649, -0.029046085980164671, -0.21847873851822874, -0.99915868211192649, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -0.99915868211192649, -0.59641951086123912, -0.029046085980164671, -0.59641951086123912, -0.99915868211192649, -0.0044423933757713474, -1.6371818337278261, -0.90569506948107181, -0.21847873851822874, -0.99915868211192649, -0.0044423933757713474, -0.21847873851822874, -0.0051855993106777465, -1.6371818337278261, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.99915868211192649, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.99915868211192649, -0.029046085980164671, -0.029046085980164671, -0.029046085980164671, -0.30748844059724845, -0.029046085980164671, -1.6371818337278261, -0.59641951086123912, -1.6371818337278261, -0.59641951086123912, -0.99915868211192649, -0.99915868211192649, -0.04723853725142857, -0.45274056582823108, -0.77809684401863732, -0.85857903683217285, -0.77809684401863732, -2.6319676451247291, -0.85857903683217285, -0.85857903683217285, -0.0043332823694910427, -0.77809684401863732, -0.1391108318031764, -2.6319676451247291, -0.1391108318031764, -0.28967291474917811, -0.1391108318031764, -0.45274056582823108, -2.6319676451247291, -0.77809684401863732, -0.45274056582823108, -0.1391108318031764, -0.77809684401863732, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.37086242735016284, -0.37086242735016284, -0.77809684401863732, -0.85857903683217285, -0.1391108318031764, -0.37086242735016284, -0.77809684401863732, -0.1391108318031764, -0.85857903683217285, 1.5017367093914014, -0.37086242735016284, -0.1391108318031764, -0.85857903683217285, -0.20271524036209798, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.77809684401863732, -0.13231299977743727, -0.37086242735016284, -0.85857903683217285, -0.37086242735016284, -0.85857903683217285, -0.85857903683217285, -0.13231299977743727, -0.37086242735016284]
#collectn_sys = [1.3354694755939329, 1.0132459257403141, 1.0564719363247561, 1.0331674888653062, 2.8380167966827714, 1.31023967653188, 1.6695163715605048, 1.2622875502607411, 0.64806033219458303, 1.031006095447252, 0.2363529302096907, 0.82227243050467713, 1.031006095447252, 0.2363529302096907, 1.31023967653188, 0.22221977342719509, 1.6883072393481013, 0.22221977342719509, 0.5085166075186125, 0.36369965265993764, 0.91603213852510734, 0.22221977342719509, 1.6230254019204979, 0.12379882312101873, 0.020161020967022186, 0.55657568993894113, 0.20984116190175015, 1.4045991809187672, 0.44739784035059627, 0.60739736120168253, -0.13831987087300227, 0.14884706193058192, -0.35135834357931861, -0.27779471745986584, 0.14884706193058192, 0.49318976576726925, 0.14884706193058192, 0.14884706193058192, -0.27779471745986584, -0.27779471745986584, -0.27779471745986584, -0.26840463652830016, -0.27779471745986584, -0.29254607519084486, 0.49318976576726925, -0.29254607519084486, 0.49318976576726925, 0.1108182992948121, 0.1108182992948121, 1.017083879103974, 1.4411446355129125, 2.9477515787557653, 1.5839124693245914, 2.0926843797042842, 0.70058545050521159, 0.81066795026555738, 0.7785348735228772, 1.1240878168951154, 1.8691766034284574, 1.0599096365107172, 0.29935500315079899, 0.84685557533506728, 1.1121045910130776, 0.17006388894963995, 1.5812058455124607, 1.0630790744247136, 0.84685557533506728, 1.5610259643753328, 0.62207749953798874, 0.3316414169392119, 0.62207749953798874, 0.62207749953798874, 0.62207749953798874, 1.604839869495537, 0.25569948245585739, 0.84685557533506728, 0.58689487313414546, 1.5103953920589781, 0.84685557533506728, 0.25569948245585739, 3.4479421421055805, 0.94501126516003664, 0.82289305211691577, 0.15276433926880315, 0.83951346959770445, 0.85365384172096892, 0.029019530363798979, 0.85365384172096892, 1.3262417879985167, 0.80041732653221764, 0.52115335559712417, 0.029019530363798979, 0.35273191840937113, 0.029019530363798979, 0.029019530363798979, 0.7292243425673135, 0.4054789651078794]
collectn_sys = [2.027687088114027, 0.95279955281791717, 1.4260414980216367, 1.2380176175759903, 3.7904337122586687, 1.5656044623523691, 1.1431345765682337, 1.4988446318737345, 1.3088348057242516, 1.3767405066490788, 1.1133315062234697, 1.2008035183119599, 1.3971367241631796, 2.5749035577650035, 1.233950876567653, 1.3971367241631796, 0.92026922348893403, 1.3971367241631796, 0.85368515828627234, 2.2458358580123066, 0.55117963181855667, 1.1583484277894438, 2.0613252632479715, 1.1133315062234697, 1.1824651873633616, 0.18154848219415304, 0.29185118340166544, 0.29185118340166544, 0.92526207732509991, 0.55925849922402793, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.27739785013251489, 0.036894651259379685, 0.52315237553756044, -0.0074237102025283552, 0.65966337371282679, 0.98276012191049555, 1.324503501358685, 2.690176699279649, 1.3212181776613743, 2.6009436575615852, 1.0003338075069095, 1.3212181776613743, 1.3136209927104889, 1.3398955512435211, 2.6009436575615852, 1.1094552662437642, 0.91055161067973489, 0.86286316243160921, 1.4537220700099034, 0.86286316243160921, 1.2148305277252553, 0.68662394796510706, 2.6009436575615852, 1.1998360000665318, 0.71534968824452849, 2.4668706207849334, 1.3285679611670698, 1.1374262314127506, 0.85028667085272924, 0.83588467274582068, 0.83588467274582068, 1.9624056424689804, 0.66674697448385056, 0.71534968824452849, 0.85028667085272924, 1.9789257280013544, 0.71534968824452849, 0.65375225195534337, 3.7904337122586687, 1.3042216191523586, 0.71534968824452849, 1.5112106428177661, 1.3439049093861584, 0.65375225195534337, 1.1960660312243021, 1.8769481561304111, 1.7321034772121482, 0.48897880629770957, 0.58036331977420086, 0.46907748705740698, 0.47582283941045017, 0.47582283941045017, 1.4103971137456603, 0.72826975621915824]
collectn_syn = [0.87991805704790238, 0.80019429358766558, 0.80019429358766558, 0.87991805704790238, 1.8555340650225247, 0.9558267646362566, 0.80327067847192524, 0.80019429358766558, 0.80327067847192524, 0.9558267646362566, 0.80019429358766558, 0.35845845076086391, 0.87991805704790238, 0.72218676790565439, 1.0454966788054065, 0.72218676790565439, 0.80333575807608781, 0.19976277481549687, 0.9558267646362566, 0.098421572213702291, 0.91889228557327129, -0.55505835770558321, 0.071653484954893543, 0.9558267646362566, 0.04305627502588294, 0.68824720918569682, 0.81489100076774434, -0.57821323723399587, 0.098421572213702291, 0.80327067847192524, 0.13447230031674451, 0.04305627502588294, 0.067138807627131314, 0.04305627502588294, 0.04305627502588294, 0.04305627502588294, 0.23681060422897815, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, 0.13447230031674451, -0.65344915472235954, 0.067138807627131314, -0.57821323723399587, 6.3061316716073179e-05, -0.021238796171431318, -0.021238796171431318, 1.3589883984741888, 1.8434503294898761, 1.8089286403826392, 0.87257687190889754, 0.85094409530992721, -0.61280343232170509, 0.87257687190889754, 0.87257687190889754, 1.2219961529850352, 1.4436304227787318, 1.0027830098395398, -0.031160663097793417, 0.64509439276207559, 0.87870848638384302, 1.436155668393404, 0.71236479245039419, -0.045709460793567303, 0.77977614969478282, 0.71236479245039419, 0.17849160749922532, 0.77977614969478282, 0.71236479245039419, 0.64118781152434678, -0.15426571308055514, -0.15426571308055514, -0.15426571308055514, 0.77977614969478282, 0.64118781152434678, 0.8172982215108604, -0.15426571308055514, -0.15154588500109156, -0.028208582942262694, -0.17890965714288143, 2.0498249534384385, -0.15426571308055514, -0.028208582942262694, -0.17890965714288143, -0.028208582942262694, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.15154588500109156, 0.48451132885490722, -0.15426571308055514, -0.17890965714288143, -0.15426571308055514, -0.17890965714288143, -0.17890965714288143, 0.34031481081223092, -0.15426571308055514]
collectn_cf = [1.233344921200942, 0.079174542584327767, 0.29748615344312235, 2.7505963353191358, 0.78454961716203897, 0.78041595234830829, 0.78454961716203897, 0.71629982106956014, 0.15930497747518224, 0.71629982106956014, 0.78041595234830829, 0.14853643535929173, 0.67665522517282639, 0.77660547267776536, 0.14853643535929173, 2.3382200991155919, 0.14542414613462284, 0.77660547267776536, 0.61274426204056631, 0.77660547267776536, 0.14542414613462284, 2.3211123267930667, 0.28956058233486814, 0.055436220656705615, 0.74797543577709646, 0.14542414613462284, 2.3167398448511314, 0.74797543577709646, 0.77660547267776536, 0.28830230532012813, 0.61274426204056631, 0.59875980332466483, 0.10032745663336229, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.10032745663336229, 0.58525541385190039, 0.59875980332466483, 0.59875980332466483, 0.59875980332466483, 0.58525541385190039, 0.28830230532012813, 0.73868926776504296, 0.28830230532012813, 0.73868926776504296, 0.10032745663336229, 0.10032745663336229, 0.38473990428508387, 0.81645300017287781, 2.6296269317491259, 0.5544581509944404, 2.3063528196763929, 0.29016787274542466, 0.10405197863242321, 0.10405197863242321, 0.60629449764075183, 2.2525591634591233, 0.57965966324476703, 0.27449852050028056, 0.59207368098491564, 0.73555530457243457, 0.57965966324476703, 0.71266631429620197, 0.26506479717832931, 2.2525591634591233, 0.68113092188096758, 0.57965966324476703, 2.2757684595241692, 0.70772591513241601, 0.10405197863242321, 0.70772591513241601, 0.70516020887734854, 0.70772591513241601, 2.2525591634591233, 0.10405197863242321, 0.57965966324476703, 0.70772591513241601, 2.2434216308677843, 0.57965966324476703, 0.10405197863242321, 1.8450653985742758, 0.72645265866079356, 0.57911531105541947, 0.10405197863242321, 0.57845003844097853, 0.71622804614723989, 0.10405197863242321, 0.68113092188096758, 2.2525591634591233, 0.57117343247596075, 0.72556591827676975, 0.10405197863242321, 0.73555530457243457, 0.10405197863242321, 0.093992319336624774, 0.57117343247596075, 0.70772591513241601]

## combine these different collections into a list    
data_to_plot = [collectn_base, collectn_sys, collectn_syn, collectn_cf]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("Hidost score")
plt.xticks([1, 2, 3, 4], ['Baseline', 'SysRetr', 'SynRetr', 'CFRetr'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/SL2013-CF-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)



# Accuracy of synthetic retraining (bar)
accu = [0.16, 0.96, 1.0, 0.20]
bar_labels = ['Baseline', 'PSR', 'CF8', 'Linear SVM']
ind = np.arange(4)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, bar_labels)
plt.grid()
plt.show()

'''
# test boxplot
np.random.seed(10)
collectn_baseline = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_fr8 = [0.9998837289264817, 1.0003178025421733, 0.99965150050022378, 2.9030215222652247, 0.9998837289264817, 2.9030215222652247, 0.99965150050022378, 0.99965150050022378, 0.9998837289264817, 1.0003178025421733, 0.99965150050022378, 0.9998837289264817, 2.9030215222652247, 0.99965150050022378, 2.9030215222652247, 0.9998837289264817, 1.0003178025421733, 0.9998837289264817, 1.0003178025421733, 0.99961118379565339, 2.9030215222652247, 2.9030215222652247, 1.0003178025421733, 0.9998837289264817, 0.9998837289264817, 0.99965150050022378, 1.0003178025421733, 1.0003178025421733, 0.9998837289264817, 0.99961118379565339, 0.99965150050022378, 2.9030215222652247, 2.9030215222652247, 0.99961118379565339, 1.0003178025421733, 0.99965150050022378, 0.99961118379565339, 0.9998837289264817, 1.0003178025421733, 0.99965150050022378, 0.99965150050022378, 2.9030215222652247, 1.0003178025421733, 2.9030215222652247, 0.99965150050022378, 0.99965150050022378, 0.9998837289264817, 0.9998837289264817, 0.9998837289264817, 0.99965150050022378, 0.9998837289264817, 0.99965150050022378, 0.99965150050022378, 1.0003178025421733, 0.99965150050022378, 1.0003178025421733, 0.99961118379565339, 0.99965150050022378, 0.99965150050022378, 0.9998837289264817, 0.99965150050022378, 0.99965150050022378, 0.99965150050022378, 0.99965150050022378, 0.99965150050022378, 0.99965150050022378, 0.9998837289264817, 1.0003178025421733, 0.9998837289264817, 0.99961118379565339, 0.9998837289264817, 1.0003178025421733, 1.0003178025421733, 0.9998837289264817, 1.0003178025421733, 1.0003178025421733, 1.0003178025421733, 0.9998837289264817, 1.0003178025421733, 0.9998837289264817, 0.9998837289264817, 0.99961118379565339, 2.9030215222652247, 0.99965150050022378, 1.0003178025421733, 0.9998837289264817, 0.9998837289264817, 0.9998837289264817, 0.9998837289264817, 2.9030215222652247, 1.0003178025421733, 1.0003178025421733, 0.9998837289264817, 0.9998837289264817, 2.9030215222652247, 2.9030215222652247, 0.99965150050022378, 1.0003178025421733, 0.99965150050022378, 0.99965150050022378]
collectn_linearsvm = [-0.17210174930555255, 0.25253123100363628, -0.17210174930555255, -0.17210174930555255, -0.17210174930555255, -0.17210174930555255, -0.17210174930555255, -0.17210174930555255, 0.25253123100363628, -0.17210174930555255, 0.25253123100363628, -0.17210174930555255, -0.17210174930555255, 0.25253123100363628, -0.17210174930555255, -0.17210174930555255, 0.5411689224688544, -0.17210174930555255, -0.17210174930555255, 0.25253123100363628, -0.17210174930555255, -0.17210174930555255, 0.16128141690782716, 0.16128131120517941, -0.17210174930555255, -0.17210174930555255, -0.46073933506812292, 0.16128141690782716, -0.17210174930555255, -0.17210174930555255, 0.16128131120517941, -0.46073933506812292, -0.078377347998580926, -0.078377347998580926, -0.46073933506812292, -0.55198925486657979, -0.46073933506812292, -0.46073933506812292, -0.46073933506812292, -0.078377347998580926, -0.078377347998580926, -0.078377347998580926, -0.078377347998580926, -0.078377347998580926, -0.16962726779703785, -0.55198925486657979, -0.16962726779703785, -0.55198925486657979, -0.46073933506812292, -0.46073933506812292, -0.17210174930555255, -0.17210174930555255, 0.76224970403586467, -0.17210174930555255, 0.21026034346663713, 0.38236209277218969, -0.17210174930555255, -0.17210174930555255, -0.078377347998580926, 0.21026034346663713, -0.078377347998580926, -0.16962726779703785, -0.078377347998580926, -0.50301032830776982, -0.078377347998580926, -0.50301032830776982, -0.16962726779703785, 0.21026034346663713, -0.50301032830776982, -0.078377347998580926, 0.21026034346663713, -0.50301032830776982, -0.17210174930555255, -0.50301032830776982, -0.50301032830776982, -0.50301032830776982, 0.21026034346663713, -0.17210174930555255, -0.078377347998580926, -0.50301032830776982, 0.21026034346663713, -0.078377347998580926, -0.17210174930555255, 0.37988761126367498, -0.50301032830776982, -0.078377347998580926, -0.17210174930555255, -0.078377347998580926, -0.50301032830776982, -0.17210174930555255, -0.50301032830776982, 0.21026034346663713, -0.078377347998580926, -0.50301032830776982, -0.17210174930555255, -0.50301032830776982, -0.17210174930555255, -0.17210174930555255, -0.078377347998580926, -0.50301032830776982]
## combine these different collections into a list    
data_to_plot = [collectn_baseline, collectn_fr8, collectn_linearsvm]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3], ['Baseline', 'FR8', 'Linear SVM'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/SL2013-CF-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/normal6087.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/retrain_40_20_9.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/consolidation-8.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/linearSVM.pickle"


test_data1 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/normal6087/consolidation-test-8.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"

y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495


# ROC for normal6087.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=6087)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
X2, _ = datasets.load_svmlight_file(test_data2, n_features=6087)
X2 = X2.toarray()
model = pickle.load(open(model_path2, "rb"))
y2 = model.decision_function(X2)
y_score2 = list(y2)
fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
roc_auc2 = auc(fpr2, tpr2)

# ROC for N40L01R158.pickle
X3, _ = datasets.load_svmlight_file(test_data3, n_features=8)
X3 = X3.toarray()
model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)


# ROC for N40L001R410.pickle
X4, _ = datasets.load_svmlight_file(test_data4, n_features=6087)
X4 = X4.toarray()
model = pickle.load(open(model_path4, "rb"))
y4 = model.decision_function(X4)
y_score4 = list(y4)
fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
roc_auc4 = auc(fpr4, tpr4)


# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
plt.plot(fpr2, tpr2, color='black', linestyle=':',
         lw=lw, label='PSR (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='red', linestyle='--',
         lw=lw, label='CF8 (area = %0.4f)' % roc_auc3)
plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-.',
         lw=lw, label='Linear SVM (area = %0.4f)' % roc_auc4)


#plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 1.0])
plt.ylim([0.0, 1.05])
plt.xticks([0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0', '0.2', '0.4', '0.6', '0.8', '1.0'])
plt.yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8','1.0'])

plt.xlabel('False Positive Rate', fontsize = 17)
plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/SL2013-CFR-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# Accuracy of synthetic retraining (bar)
accu = [0.16, 0.96, 0.45, 0.87, 0.94]
bar_labels = ['Baseline', 'PSR', 'MimicryR', 'CFR', 'Mimicry-CFR']
ind = np.arange(5)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.4)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, bar_labels)
plt.grid()
plt.show()

# test boxplot
'''
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [-0.11262673886604713, -0.1094113690943237, -0.085440401460492588, 2.0064550533576684, -0.11262673886604713, -0.11262673886604713, -0.073758667878842665, 1.6234029433395003, -0.085440401460492588, 2.0476210817774296, -0.073758667878842665, -0.051416634669615213, 2.3104314168816922, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.12634217544364557, -0.11262673886604713, 1.9103276360562456, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.17516328059349018, -0.02798743339790466, -0.0082895348939748814, -0.12634217544364557, 0.2726236923425267, -0.11262673886604713, -0.073758667878842665, -0.17516328059349018, -0.12634217544364557, 1.6234029433395003, 1.5283999974062548, -0.12634217544364557, -0.11262673886604713, -0.12634217544364557, -0.12634217544364557, -0.12634217544364557, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, -0.17516328059349018, -0.11262673886604713, -0.17516328059349018, -0.11262673886604713, 1.154729822104799, -0.12634217544364557, 0.8578762251982619, 0.7295016937668608, 0.92109262436734074, 0.7432400998436437, -0.099269779557762838, 0.092826355321441234, 1.4349063595701557, 0.7432400998436437, 0.32592265313285917, -0.099269779557762838, 0.32592265313285917, -0.16598911796848537, 0.32592265313285917, -0.16598911796848537, -0.099269779557762838, 0.36666608086656982, -0.2380893095424268, 0.32592265313285917, 0.29110104514985569, -0.16598911796848537, -0.34887932872617977, -0.3177295776788247, -0.28486217621118737, -0.28486217621118737, 0.29110104514985569, -0.34887932872617977, 0.32592265313285917, -0.28486217621118737, 0.29110104514985569, 0.32592265313285917, -0.34887932872617977, 0.99711355388402989, -0.16598911796848537, 0.32592265313285917, -0.34887932872617977, 0.32592265313285917, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, 0.29110104514985569, 0.020236926925076837, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, -0.34887932872617977, -0.34887932872617977, 0.020236926925076837, -0.3177295776788247]
collectn_cost = [1.7422452957162036, -0.2771863235919203, -0.19837961500763202, -0.50492391124352443, -0.20951220089308142, -0.2658226538234616, -0.20951220089308142, -0.5138651676746897, 0.50874860099483987, 2.5119278385314323, -0.2771863235919203, -0.39745918273096281, -0.2771863235919203, -0.79511394333174712, -0.053876759392063267, 1.4181676928951066, -0.20951220089308142, -0.5138651676746897, 0.35636424245497578, -0.10366857660635853, -0.053876759392063267, -0.20951220089308142, -0.5138651676746897, -0.071070895034390791, 0.29660266351504783, -0.26082499669139958, -0.20951220089308142, -0.5138651676746897, -0.021322136734839514, -0.11758910410490353, -0.20951220089308142, -1.1241516593351935, -0.2771863235919203, -1.3346476224817603, -0.056072953135240855, -0.0087243322948746815, -0.2771863235919203, -1.3346476224817603, -0.20951220089308142, -1.1241516593351935, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.3098924463136723, -1.3370435311321152, -0.92579409935394574, -1.0843227450205597, -1.1241516593351935, -1.1160883197526714, -0.11758910410490353, -0.19948019623582569, -0.92579409935394574, -1.0843227450205597, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -1.1241516593351935, -1.1160883197526714, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.19892713517362415, -0.071070895034390791, -0.29719408031141681, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714]


## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_01, collectn_001, collectn_cost]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/SL2013-CFR-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/normal6087.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/retrain_40_20_9.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/mimicC12.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/M40L001R220-C8.pickle"
model_path5 = "/home/liangtong/hidost-reproduction-master/exper/mimic-M40L001R220-C8.pickle"


test_data1 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data5 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495
y_test5 = [1]*5276+[0]*4495
y_test6 = [1]*5276+[0]*4495


# ROC for normal6087.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=6087)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
X2, _ = datasets.load_svmlight_file(test_data2, n_features=6087)
X2 = X2.toarray()
model = pickle.load(open(model_path2, "rb"))
y2 = model.decision_function(X2)
y_score2 = list(y2)
fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
roc_auc2 = auc(fpr2, tpr2)

# ROC for N40L01R158.pickle
X3, _ = datasets.load_svmlight_file(test_data3, n_features=6087)
X3 = X3.toarray()
model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)


# ROC for N40L001R410.pickle
X4, _ = datasets.load_svmlight_file(test_data4, n_features=6087)
X4 = X4.toarray()
model = pickle.load(open(model_path4, "rb"))
y4 = model.decision_function(X4)
y_score4 = list(y4)
fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
roc_auc4 = auc(fpr4, tpr4)

# ROC for N40L001COST2.pickle
X5, _ = datasets.load_svmlight_file(test_data5, n_features=6087)
X5 = X5.toarray()
model = pickle.load(open(model_path5, "rb"))
y5 = model.decision_function(X5)
y_score5 = list(y5)
fpr5, tpr5, _ = roc_curve(y_test5, y_score5)
roc_auc5 = auc(fpr5, tpr5)

# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
plt.plot(fpr2, tpr2, color='black', linestyle=':',
         lw=lw, label='PSR (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='red', linestyle='-',
         lw=lw, label='MimicryR (area = %0.4f)' % roc_auc3)
plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-',
         lw=lw, label='CFR (area = %0.4f)' % roc_auc4)
plt.plot(fpr5, tpr5, color='blue', linestyle='-.',
         lw=lw, label='MimicryCFR (area = %0.4f)' % roc_auc5)
#plt.plot(fpr6, tpr6, color='blue', linestyle=':',
#         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc6)


plt.xlim([0.0, 0.015])
plt.ylim([0.0, 1.05])
plt.xticks([0, 0.005, 0.01, 0.015], ['0', '0.005', '0.01', '0.015'])
plt.yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8','1.0'])

plt.xlabel('False Positive Rate', fontsize = 17)
plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/SL2013-accu.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 23}

matplotlib.rc('font', **font)


# Accuracy of synthetic retraining (bar)
accu = [0.16, 0.96, 0.50, 0.62, 0.10]
bar_labels = ['Baseline', 'PSR',r'$\lambda=0.05$', r'$\lambda=0.005$', 'WD']
ind = np.arange(5)
width = 0.5
plt.bar(ind+width, accu, width, color = 'g', align = 'center', alpha=0.6)
plt.ylim([0,1.05])
plt.ylabel('Evasion robustness')
plt.xticks(ind+width, bar_labels)
plt.grid()
plt.show()

# test boxplot
'''
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [-0.11262673886604713, -0.1094113690943237, -0.085440401460492588, 2.0064550533576684, -0.11262673886604713, -0.11262673886604713, -0.073758667878842665, 1.6234029433395003, -0.085440401460492588, 2.0476210817774296, -0.073758667878842665, -0.051416634669615213, 2.3104314168816922, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.12634217544364557, -0.11262673886604713, 1.9103276360562456, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.17516328059349018, -0.02798743339790466, -0.0082895348939748814, -0.12634217544364557, 0.2726236923425267, -0.11262673886604713, -0.073758667878842665, -0.17516328059349018, -0.12634217544364557, 1.6234029433395003, 1.5283999974062548, -0.12634217544364557, -0.11262673886604713, -0.12634217544364557, -0.12634217544364557, -0.12634217544364557, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, -0.17516328059349018, -0.11262673886604713, -0.17516328059349018, -0.11262673886604713, 1.154729822104799, -0.12634217544364557, 0.8578762251982619, 0.7295016937668608, 0.92109262436734074, 0.7432400998436437, -0.099269779557762838, 0.092826355321441234, 1.4349063595701557, 0.7432400998436437, 0.32592265313285917, -0.099269779557762838, 0.32592265313285917, -0.16598911796848537, 0.32592265313285917, -0.16598911796848537, -0.099269779557762838, 0.36666608086656982, -0.2380893095424268, 0.32592265313285917, 0.29110104514985569, -0.16598911796848537, -0.34887932872617977, -0.3177295776788247, -0.28486217621118737, -0.28486217621118737, 0.29110104514985569, -0.34887932872617977, 0.32592265313285917, -0.28486217621118737, 0.29110104514985569, 0.32592265313285917, -0.34887932872617977, 0.99711355388402989, -0.16598911796848537, 0.32592265313285917, -0.34887932872617977, 0.32592265313285917, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, 0.29110104514985569, 0.020236926925076837, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, -0.34887932872617977, -0.34887932872617977, 0.020236926925076837, -0.3177295776788247]
collectn_cost = [1.7422452957162036, -0.2771863235919203, -0.19837961500763202, -0.50492391124352443, -0.20951220089308142, -0.2658226538234616, -0.20951220089308142, -0.5138651676746897, 0.50874860099483987, 2.5119278385314323, -0.2771863235919203, -0.39745918273096281, -0.2771863235919203, -0.79511394333174712, -0.053876759392063267, 1.4181676928951066, -0.20951220089308142, -0.5138651676746897, 0.35636424245497578, -0.10366857660635853, -0.053876759392063267, -0.20951220089308142, -0.5138651676746897, -0.071070895034390791, 0.29660266351504783, -0.26082499669139958, -0.20951220089308142, -0.5138651676746897, -0.021322136734839514, -0.11758910410490353, -0.20951220089308142, -1.1241516593351935, -0.2771863235919203, -1.3346476224817603, -0.056072953135240855, -0.0087243322948746815, -0.2771863235919203, -1.3346476224817603, -0.20951220089308142, -1.1241516593351935, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.3098924463136723, -1.3370435311321152, -0.92579409935394574, -1.0843227450205597, -1.1241516593351935, -1.1160883197526714, -0.11758910410490353, -0.19948019623582569, -0.92579409935394574, -1.0843227450205597, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -1.1241516593351935, -1.1160883197526714, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.19892713517362415, -0.071070895034390791, -0.29719408031141681, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714]


## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_01, collectn_001, collectn_cost]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()
'''

==> old_figures/v1.0/plot/SL2013-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/normal6087.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/retrain_40_20_9.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/N40L01R158.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/410C100.pickle"
model_path5 = "/home/liangtong/hidost-reproduction-master/exper/N40L001COST2.pickle"

test_data1 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data5 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495
y_test5 = [1]*5276+[0]*4495


# ROC for normal6087.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=6087)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
X2, _ = datasets.load_svmlight_file(test_data2, n_features=6087)
X2 = X2.toarray()
model = pickle.load(open(model_path2, "rb"))
y2 = model.decision_function(X2)
y_score2 = list(y2)
fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
roc_auc2 = auc(fpr2, tpr2)

# ROC for N40L01R158.pickle
X3, _ = datasets.load_svmlight_file(test_data3, n_features=6087)
X3 = X3.toarray()
model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)


# ROC for N40L001R410.pickle
X4, _ = datasets.load_svmlight_file(test_data4, n_features=6087)
X4 = X4.toarray()
model = pickle.load(open(model_path4, "rb"))
y4 = model.decision_function(X4)
y_score4 = list(y4)
fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
roc_auc4 = auc(fpr4, tpr4)

# ROC for N40L001COST2.pickle
X5, _ = datasets.load_svmlight_file(test_data5, n_features=6087)
X5 = X5.toarray()
model = pickle.load(open(model_path5, "rb"))
y5 = model.decision_function(X5)
y_score5 = list(y5)
fpr5, tpr5, _ = roc_curve(y_test5, y_score5)
roc_auc5 = auc(fpr5, tpr5)



# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
plt.plot(fpr2, tpr2, color='black', linestyle='-.',
         lw=lw, label='PSR (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='blue', linestyle='--',
         lw=lw, label='FSR ('+r'$\lambda = 0.05$'+')(area = %0.4f)' % roc_auc3)
plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-.',
         lw=lw, label='FSR ('+r'$\lambda = 0.005$'+')(area = %0.4f)' % roc_auc4)
plt.plot(fpr5, tpr5, color='red', linestyle='-',
         lw=lw, label='FSR (WD) (area = %0.4f)' % roc_auc5)


#plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.03])
plt.ylim([0.0, 1.05])
plt.xticks([0.0, 0.01, 0.02, 0.03], ['0', '0.01', '0.02', '0.03'])
plt.yticks([0.0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8','1.0'])

plt.xlabel('False Positive Rate', fontsize = 17)
plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/SL2013-sys.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# Accuracy of systematic retraining
x = [0,1,2,3,4,5,6,7,8,9,10]
y = [0.16,0.19,0.53,0.56,0.64,0.63,0.84,0.76,0.94,0.96,0.96]
plt.plot(x,y,'or-', linewidth =2)
plt.xlabel("Iterations")
plt.ylabel("Evasion robustness")
plt.grid()
plt.show()



# test boxplot
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_2 = [0.58705683730289193, 0.15930081116559158, -0.10272065887137005, -0.10272065887137005, 1.9650093639500144, 0.24641136143458198, 0.44994110653786024, 0.30363753914978853, -0.076408937096901663, -0.45503051208606804, -0.035029371537185217, 0.096077269171359614, -0.55817709736057575, -0.076408937096901663, 0.13351081589689073, -0.55817709736057575, 0.83905122838627433, -0.45503051208606804, 0.10097258153714606, -0.049289215803361319, 0.086377208358360935, -0.60505154969698038, 0.50186452213194688, -0.60868102157269854, -0.30454821257391718, 0.050894462944438335, -0.55817709736057575, 0.39246411283600802, 0.004318139104172225, -0.20330711197188789, -0.62153321425323993, -0.9240791468844356, 0.17778060500070714, -0.11959411384862095, -0.60505154969698038, -0.23408317418087021, -0.60505154969698038, -0.60505154969698038, -0.60505154969698038, -0.11959411384862095, -0.11959411384862095, -0.11959411384862095, -0.11959411384862095, -0.11959411384862095, -0.62153321425323993, -0.23408317418087021, -0.62153321425323993, -0.23408317418087021, -0.60505154969698038, -0.60505154969698038, 0.27873609354537487, 0.18542507075850123, 1.500203976812521, 0.2301069554688322, 1.2958836319488065, -0.92584037555574072, -0.35246556100332294, -0.35246556100332294, 1.0882716166329978, 0.56602450368091484, 0.77987150546359318, -0.92584037555574072, 0.7136365894945067, 0.18306677380794145, 0.38842713788868677, 0.18081974484222973, -0.92584037555574072, 0.56602450368091484, 0.18542507075850123, 0.37877160382904407, 0.55569002676301027, 0.18306677380794145, -0.35246556100332294, 0.18306677380794145, 0.090035199551299794, 0.11819863813063503, 0.27686257579991036, -0.35246556100332294, 0.37877160382904407, 0.11819863813063503, 0.47215908678426155, 0.21475823393938631, -0.41669809575972705, 0.70012451924905195, 0.14743517712130449, 0.21475823393938631, -0.41669809575972705, 0.13911171845135639, 0.83590905525776149, -0.41669809575972705, 0.18081974484222973, 0.27686257579991036, 0.21475823393938631, 0.12034752322743225, -0.41669809575972705, 0.10398245590002064, -0.41669809575972705, -0.41669809575972705, 0.19325616631368225, 0.11819863813063503]
collectn_4 = [-0.0030251278649036095, 1.7248138596970941, 0.72952316273329654, 0.33059052738850525, 0.31761581365686187, 1.6382990064593006, -0.10832430266557491, 1.5128433292031973, 0.40744425194156353, -0.0341994151995344, 1.3236607454760998, 0.0075495713632580674, -0.41586862090963361, 0.73214025030568397, -0.41586862090963361, 0.0075495713632580674, 1.4881992328839324, -0.023276299044871607, -0.42434029276445973, 0.69321492858103184, -0.69996566691449669, -0.19983530634952551, 0.0075495713632580674, -0.42434029276445973, 0.73214025030568397, -0.015473180568712941, -0.37184268749160587, -0.72888451041525393, -0.44660612456521953, 0.91159615598189525, 0.86943075966040873, -0.44660612456521953, -0.023276299044871607, -0.44660612456521953, -0.44660612456521953, -0.44660612456521953, 0.75254085940664162, 0.86943075966040873, 0.40246450100983111, 0.49091102262264474, 0.39390408774579466, -0.72888451041525393, -0.023276299044871607, -0.72888451041525393, -0.023276299044871607, -0.44660612456521953, -0.44660612456521953, 0.5659121561359175, 0.85511937422984197, 1.9081511528555857, 1.6995359596761181, -0.017962483897184356, 0.00078029398655132809, 1.1363988172442241, 1.377635541320954, 0.98090236973466727, -0.017962483897184356, 0.85467828016527303, 0.79445684112232318, 0.80991292851095142, 0.79445684112232318, -0.017962483897184356, 1.3718434261036654, 0.79445684112232318, 0.76421446730102094, 1.0333730591881709, 0.79031167296675342, -0.076355763316317216, 0.46272729671124502, 0.46272729671124502, 0.45404321194146569, 1.3197348380860632, -0.083564839973903737, 0.76209625730777297, 0.45013591385005292, 1.0186414480888777, 0.76209625730777297, -0.076355763316317216, 1.4724566327524027, 0.45013591385005292, 0.76209625730777297, -0.086129796562011585, 0.31565493335060424, 0.45013591385005292, -0.086129796562011585, 0.45013591385005292, 0.73464443450899442, 0.40326823882365126, 0.45013591385005292, -0.086129796562011585, 0.45013591385005292, -0.086129796562011585, -0.086129796562011585, 0.40326823882365126, 0.45013591385005292]
collectn_6 = [0.50563806076889972, 0.24602438424505313, 0.10776522794776544, -0.028609410456589712, 1.8320710889616578, 0.054979622690436658, 0.45852355674916123, 0.48793571765807475, 1.6556508863331463, -0.24921720734054875, 1.6126366383279056, 0.48793571765807475, -0.23211296296478667, 1.628004457108932, 0.039152711291170705, -0.24921720734054875, 1.0676048002157537, -0.23211296296478667, 0.039152711291170705, 1.628004457108932, 0.45852355674916123, -0.21826020868540996, 1.5176970071238041, -0.28922666433417521, -0.10096930840746832, 0.42277179995049186, -0.21826020868540996, 1.0010299236301183, 0.42277179995049186, 0.0027153318597765708, -0.34290058752805019, -0.28292860314858603, 1.5845055396797652, 1.5300568518595441, -0.28292860314858603, 0.0027153318597765708, -0.28292860314858603, -0.28292860314858603, -0.28292860314858603, 1.6133047954741067, 1.5425755899742921, 1.4854214823746841, 1.2246162129183837, 1.5461173321152135, -0.066695162074673631, 2.0650051029172465, 1.5294546950701211, 2.0650051029172465, -0.028609410456589712, -0.028609410456589712, 0.25266923627849924, 1.2321754268555278, 2.1094740967827805, 0.51098502605319784, 1.6049003139528828, 0.48510499766098936, 1.2789953371331084, 1.6049003139528828, 1.2749253539639966, 0.48510499766098936, 1.2749253539639966, 0.93559566205398448, 1.2749253539639966, 0.93285807220085748, 0.48510499766098936, 2.2631842122897501, 1.2375341242416564, 1.3388358424739988, 1.8899838306085635, 1.7080784092197565, 0.84506853697945883, 1.2781678197011559, 1.0202591723976113, 1.2217820651839617, 2.1094740967827805, 0.51793929050882714, 1.3388358424739988, 1.2034891597938515, 2.1094740967827805, 1.3388358424739988, 0.83763926594003668, 2.4871163943213315, 1.2321754268555278, 1.2789953371331084, 0.51098502605319784, 1.2165974963874764, 0.93559566205398448, 0.059809290592174991, 0.93285807220085748, 1.6049003139528828, 1.2659511380954147, 0.93285807220085748, 0.059809290592174991, 0.90393773422247059, 0.059809290592174991, 0.059809290592174991, 1.2535717589057616, 0.90667703312526471]
collectn_8 = [2.2327708157018646, 0.97418763732269809, 1.2928058466574635, 0.7560252441315265, 3.8774882380472429, 0.9491905987951712, 1.1980986685227968, 1.195733025936992, 1.7502922582492288, 0.74873034700884644, 1.5834616797930978, 1.1797302564285526, 0.74873034700884644, 1.8273158807344021, 0.9491905987951712, 0.74873034700884644, 1.5016437657751791, 0.58669193302723666, 0.73364071429392896, 1.290659242663408, 0.9287637130314057, 0.58669193302723666, 1.8148723707158856, 0.34560346139162834, 0.19475573471020957, 0.92089387016895041, 0.16872531425437631, 1.3989505088091339, 0.8823811118366478, 0.44233386329883362, 0.1841245047333977, 0.15714658756149524, 1.7276641931314944, 1.5834616797930978, -0.018200985416306326, 0.11837801501254197, -0.018200985416306326, -0.018200985416306326, -0.018200985416306326, 1.5834616797930978, 1.290659242663408, 1.1978090739805329, 1.2365401521879009, 1.0558347033756623, 0.32835118324918056, 0.11837801501254197, 0.30481726305695456, 0.11837801501254197, -0.018200985416306326, -0.018200985416306326, 0.47697365163547789, 1.5609441459479052, 2.989123032163385, 0.6759619222150659, 2.6628026769964164, 1.2631789132630782, 0.55559833894248789, 0.55559833894248789, 1.5162591288382703, 2.3100279735241029, 1.3904058234787413, 0.75574140955485603, 0.68676816800903651, 1.09673653117572, 0.60979781359261742, 0.50812802926089584, 0.23598619956372224, 1.5115908946324328, 0.49899611811071209, 0.53568636189120045, 1.5569171226627574, 1.0830693757759302, 0.53023887215044208, 1.0830693757759302, 0.81768274913300565, 1.0830693757759302, 1.4659464449025428, 0.47379671880923868, 0.49953114726527903, 1.0830693757759302, 1.4309644008076396, 0.49953114726527903, 0.48669578440781502, 2.3506630784894895, 0.49899611811071209, 0.49953114726527903, 0.47379671880923868, 0.43040919085527629, 1.0830693757759302, 0.47379671880923868, 0.49899611811071209, 1.2733196092431596, 0.49953114726527903, 0.49899611811071209, 0.47379671880923868, 0.49899611811071209, 0.47379671880923868, 0.47379671880923868, 0.094294760187099369, 1.0830693757759302]
collectn_10 = [1.4902256874777942, 1.0706720366742253, 0.88559738933121168, 2.9027946052163198, 0.97130762494100842, 1.2529256898242858, 1.2295725756240523, 1.7907676898603568, 0.84611933521059002, 1.3363992674065066, 1.2119802205925538, 0.84611933521059002, 1.4310564190606481, 0.95430017775535192, 0.79387983047186439, 2.5874995116182138, 0.56006855127454425, 0.91889922017366543, 1.8503459501914621, 1.0202032666885656, 0.31174641160570604, 2.3120617049923178, 0.78018909270214976, 0.44398047926039275, 0.81177801578902886, 0.31174641160570604, 2.0728380439046434, 0.81177801578902886, 0.43041624038788817, 0.72086417825997517, 1.14448209543211, 1.14448209543211, 0.25336089995062383, 0.42155593225490562, 0.25336089995062383, 0.25336089995062383, 0.089183032168153487, 0.83677547424333087, 0.83677547424333087, 0.74782612656164349, 0.68979542862398069, 0.68979542862398069, 0.26947547860168863, 0.13104747994503252, 0.027632777941025699, 0.26743622525157096, -0.039164942203298247, -0.039164942203298247, 0.85958627594718684, 1.5984950540867613, 2.9460951966884741, 1.2617519376030095, 2.4103385860869064, 0.94449754280818321, 0.66320767042949114, 0.66320767042949114, 1.2240581535714206, 2.3532230850879268, 1.2084418258144261, 0.7619783025101341, 1.1489176952851812, 1.4914502347372343, 1.1894926952811502, 0.95580029006774381, 0.7619783025101341, 1.9706941146769961, 0.95580029006774381, 1.1894926952811502, 1.9367031104502155, 1.0759015174232835, 0.53616150119074724, 1.0759015174232835, 1.0252831393178778, 1.0759015174232835, 1.9706941146769961, 0.14364217680157476, 1.0600350038182211, 1.0085952369967026, 1.9022659958693955, 1.0600350038182211, 0.14364217680157476, 3.729776112079537, 0.95580029006774381, 1.0600350038182211, 0.14364217680157476, 0.98427828149489005, 0.98775415976601066, 0.14364217680157476, 0.95580029006774381, 1.9022659958693955, 1.0600350038182211, 0.95580029006774381, 0.14364217680157476, 0.95580029006774381, -0.23371797237473158, -0.23371797237473158, 1.0600350038182211, 0.10530195096230144]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [1.5481252840156534, 1.295610204571422, 1.0285360454552785, 1.0224423130482565, 2.7981385226990048, 0.20875265724142178, 0.00079407015314725271, 0.20016890792245068, 1.5283999974062548, 0.05539889529689912, 1.8884849871049747, 0.43879950173627069, 0.05539889529689912, 1.9002791956971175, 0.00079407015314725271, 0.05539889529689912, 0.66953202310075621, 1.0224423130482565, 1.557720124608216, 2.0395774566928901, 0.00079407015314725271, 0.05539889529689912, 0.67034410328247329, 1.2459609052542708, 0.097737068316601672, 0.038096900835493663, 0.40140438793536592, 0.27179950996406621, 0.038140713182438724, 0.19441816612124807, 0.054796785295549988, 0.05539889529689912, 1.8545030048211091, 1.4827441754184543, 0.05539889529689912, 0.00079407015314725271, -0.045254039979984562, 0.40140438793536592, 0.05539889529689912, 1.5675052246174959, 1.4699900902553198, 1.4658675359421673, 1.4699900902553198, 1.945737434498704, 0.054796785295549988, 0.00079407015314725271, 0.054796785295549988, 0.00079407015314725271, 0.05539889529689912, -0.0043891715504473794, 1.0938957391254602, 1.4487575877525272, 2.5196023878275762, 0.25143243151392891, 0.63538113757854386, 0.054796785295549988, -0.11590406404362508, -0.10709301589451048, 1.4470678329005056, 0.27179950996406621, 1.4318159212252306, 0.054796785295549988, -0.21241765446833849, 0.00079407015314725271, -0.21241765446833849, 0.00079407015314725271, -0.2991896116209487, 0.27179950996406621, 0.00079407015314725271, -0.21241765446833849, 0.27179950996406621, -0.33884994266181945, -0.10709301589451048, -0.33884994266181945, -0.33884994266181945, -0.33884994266181945, 0.27179950996406621, -0.10709301589451048, -0.21241765446833849, -0.33884994266181945, 0.27179950996406621, -0.21241765446833849, -0.10709301589451048, 0.63538113757854386, -0.33884994266181945, -0.21241765446833849, -0.10709301589451048, -0.12258810880637316, -0.33884994266181945, -0.10709301589451048, -0.33884994266181945, 0.27179950996406621, -0.081820414277571807, -0.33884994266181945, -0.10709301589451048, -0.33884994266181945, -0.10709301589451048, -0.10709301589451048, -0.081820414277571807, -0.33884994266181945]
mimicry = [1.5000743094888551, 1.2750274401752502, -0.0045636064642829988, -0.015292323536905017, -0.10329063989610232, -0.012848665498122913, 2.1826867053416286, -0.30016288443316574, 2.3359912516803063, 0.36353451544509097, -0.30016288443316574, 2.0860723935823784, -0.012848665498122913, -0.30016288443316574, 1.6612102896670646, -0.20914400836069957, -0.10329063989610232, 1.9549166398633626, -0.10329063989610232, -0.30016288443316574, 2.9459265600944593, -0.13894514700063676, -0.044220836627835269, -0.012848665498122913, -0.0045636064642829988, 1.6684806315028644, -0.012848665498122913, -0.012848665498122913, -0.26875395274682978, -0.30016288443316574, 1.753371600284495, 1.753371600284495, -0.11126435422125935, -0.028796850333517754, -0.30016288443316574, -0.30016288443316574, -0.30016288443316574, 1.753371600284495, 1.8047355420086961, 1.7020125122901155, 1.6588662251885871, 1.2985475847479093, -0.035051288432413785, -0.10329063989610232, -0.28637867124303684, -0.10329063989610232, -0.30016288443316574, -0.30016288443316574, 0.947918792587925, 0.88660642716775173, 1.8294366102660287, 1.7677313697423478, -0.10396256704393159, 0.14019325622136536, 0.012688546135374401, 1.9232674753433385, 1.6900784745459503, 1.8222250347016113, -0.10396256704393159, 1.622909761682759, -0.015411227982641607, 1.4787072139156545, 0.17980142992977421, -0.10396256704393159, 1.6442737646476524, -0.015411227982641607, 1.4787072139156545, 1.2044300035310918, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, -0.015411227982641607, -0.015411227982641607, 1.6453324481575424, -0.19169181119763457, 1.2389441791698785, -0.015411227982641607, 1.0612346497698879, 1.2708746397994015, -0.19169181119763457, 6.5353736612776228, -0.015411227982641607, 1.1899215164080235, -0.19169181119763457, 1.014535838565704, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, 1.0612346497698879, 1.2476620915356391, -0.015411227982641607, -0.19169181119763457, -0.015411227982641607, -0.19169181119763457, -0.19169181119763457, 1.2476620915356391, -0.22064922289035904]
CF = [2.5125893815916482, 1.4291141937811507, 0.71456892295304608, 0.62659456253237145, 4.9204538067753836, 2.5125893815916482, 1.9487961752057343, 2.071744267209028, 1.5358049980271182, 0.091056029745020917, 1.5650307291177656, 0.97057131112949935, 1.492641534176286, 0.97057131112949935, 0.091056029745020917, 2.2966254132855868, 0.091056029745020917, 0.95680416083230457, 1.3954357839000389, 0.95680416083230457, 0.091056029745020917, 2.2966254132855868, 0.54903027174272445, 0.10444634247336837, 0.97057131112949935, 0.091056029745020917, 1.7781233835556072, 0.97057131112949935, 0.54996815007346189, 0.15402569365061858, -0.052193163186507352, 1.3889701764852485, 1.3889701764852485, -0.052193163186507352, 0.54996815007346189, -0.052193163186507352, -0.052193163186507352, -0.052193163186507352, 1.3776668598246504, 1.3327473605458386, 1.2953121414543485, 1.2894997907728534, 1.2953121414543485, 0.15402569365061858, 0.54372643177407154, 0.14768612019189575, 0.44695947998998053, -0.1572224055569007, -0.1572224055569007, 0.86177090969615322, 2.0586035855840272, 2.9986205474221901, 0.091056029745020917, 2.9873154660519079, 0.67397315985849615, 0.091056029745020917, 0.091056029745020917, 1.0439125446369919, 2.9016795942439959, 1.0341876160733514, 0.60994862210434886, 1.0055683891576568, 0.95680416083230457, 1.0233180664329617, 0.95680416083230457, 0.57827895193199708, 2.876127810114733, 0.9427980441660655, 0.96762528341328191, 2.8582258654869843, 0.9427980441660655, 0.091056029745020917, 0.9427980441660655, 0.8801926591319833, 0.9427980441660655, 2.8833912900927974, 0.091056029745020917, 0.91053048755064769, 0.8801926591319833, 2.8372350125784767, 0.91053048755064769, -0.052193163186507352, 0.54996815007346189, 0.54704824463577806, 0.88240784029596786, -0.056253378926554021, 0.86691248250019837, 0.44050127294180474, -0.16554523574334534, 0.4170659342848515, 2.8372350125784767, 0.88172156009130842, 0.4170659342848515, -0.16554523574334534, 0.4170659342848515, -0.18918057868009686, -0.18918057868009686, 0.88172156009130842, 0.4170659342848515]
mimicryCF = [1.0062615556909076, 0.82695743740543048, 0.61962378103336713, 1.1792440264863937, 3.7766148394119936, 0.98172098878597214, 0.87539012848521569, 1.0011733831705349, 2.0640091880937894, 0.3454636617206277, 2.0640091880937894, 0.98172098878597214, 0.3454636617206277, 1.9324240597926161, 0.93737116985716584, 0.3454636617206277, 2.5962132302971259, 0.33843363386939807, 0.93686042357457677, 1.8662611689747974, 0.87539012848521569, 0.33843363386939807, 2.4702700530761414, 0.11891032408674418, 0.93508146817142013, 0.86166117185332736, 0.33843363386939807, 2.5179339012832247, 0.81720134891139939, 1.0728984343123102, 0.11891032408674418, 0.33843363386939807, 1.9105111362804308, 1.8662611689747974, 0.26388196794176233, 0.82762401461153789, 0.2056037737759695, 0.2056037737759695, 1.8662611689747974, 1.660990261661889, 1.8662611689747974, 1.8370539576988714, 1.660990261661889, 0.11891032408674418, 0.82762401461153789, 0.10964429560453137, 0.82071091750731306, 0.2056037737759695, 0.2056037737759695, 1.1456072743403272, 1.956452154864097, 3.9506952427490578, 1.1985555296214414, 3.8128511523372355, 0.47980631148496, 1.95824211644461, 2.4918028542816435, 1.7329816354322221, 0.081125586700276919, 0.88854468902074402, 0.76439844580700611, 0.88531715300945546, 0.94355461970784882, 0.019306094643337879, 2.146797380880348, 0.79967121356331461, 0.47072401946833775, 2.254242521458977, 0.60337443822187664, 0.15262023677541903, 0.56300298369614943, 0.70417480827372003, 0.55968431441977762, 2.1029487539180933, -0.04297857781430281, 0.45837002288133011, 0.55968431441977762, 2.0868089221075103, 0.424307842145212, -0.04297857781430281, 0.77761334010743255, 0.79967121356331461, 0.39838969810980673, -0.04297857781430281, 0.38558053577348428, 0.68291608498696599, -0.04297857781430281, 0.79967121356331461, 1.9424272396462396, 0.38325001885444898, 0.73839420305422188, -0.04297857781430281, 0.73839420305422188, -0.04297857781430281, -0.04297857781430281, 0.38325001885444898, 0.53364664171912146]
FR8 = [1.2118311280924305, 1.4722597080581639, 1.0484788742885924, 0.9483248771855517, 1.1308538433504931, 1.1211229147005066, 1.8900462560425804, 3.7976546405260012, 0.16892056191314664, 2.7510906264045949, 1.8537140197928816, 0.14821506499112802, 2.539179205467915, 0.63046634099552934, 0.090319213427079159, 2.8953401328102468, 0.84070562279208572, 0.63046634099552934, 2.7097175790327106, 0.63156303113740497, 0.090319213427079159, 4.015167782840626, 0.45855796748622124, 0.41050115644602547, 0.73777337890382855, 0.090319213427079159, 2.8953401328102468, 0.62188382585788782, 0.62188382585788782, 0.45855796748622124, 0.083259770826999979, 2.8082382200100215, 2.6527530385763316, 0.43825480135843042, 0.62188382585788782, 0.083259770826999979, 0.015232280338212778, 2.539179205467915, 2.539179205467915, 2.0833414526806133, 2.1776388010558132, 1.9700915698460437, 0.33164831236767478, 0.63046634099552934, 0.32021410162616393, 0.6286314256046901, 0.021642826281086602, 0.015232280338212778, 1.1383213336505551, 1.2829907596075834, 3.9954104312983953, 3.9535493389305603, 0.52737379900159942, 0.51161504684906189, 0.50649518592836662, 1.9700915698460437, 2.8950002935690251, 1.7890449587774717, 0.49171721154613435, 1.7890449587774717, 1.0741305761754858, 1.7890449587774717, 1.0741305761754858, 0.20190494061772268, 2.8800658018729224, 1.0570647470521313, 1.4317770066544191, 2.8739257641447629, 1.0544636249429629, 0.34591894039990434, 1.0296271855686423, 1.0296271855686423, 0.970875287860133, 2.869204370823613, 0.33893729368849135, 1.4317770066544191, 0.970875287860133, 2.869204370823613, 1.4317770066544191, 0.31365894483040924, 3.4229128021050275, 1.0444924694225324, 1.3979005040878181, 0.28837036835922047, 1.4044605923416973, 1.0204678409169872, 0.28837036835922047, 1.0544636249429629, 2.869204370823613, 0.44583131395284914, 1.0204678409169872, 0.28837036835922047, 1.0204678409169872, 0.28837036835922047, 0.28837036835922047, 0.43025699633720427, 0.970875287860133] 
linear = [0]

## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_2, collectn_4, collectn_6, collectn_8, collectn_10]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
plt.xlabel("Iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4, 5, 6], ['0', '2', '4', '6', '8', '10'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()

==> old_figures/v1.0/plot/feat-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/normal6087.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/consolidation-8.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/linearSVM.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/N40L001R410.pickle"
model_path5 = "/home/liangtong/hidost-reproduction-master/exper/N40L001COST2.pickle"


test_data1 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/normal6087/consolidation-test-8.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data5 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495
y_test5 = [1]*5276+[0]*4495


# ROC for consolidation.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=6087)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
X2, _ = datasets.load_svmlight_file(test_data2, n_features=8)
X2 = X2.toarray()
model = pickle.load(open(model_path2, "rb"))
y2 = model.decision_function(X2)
y_score2 = list(y2)
fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
roc_auc2 = auc(fpr2, tpr2)

# ROC for M40L001R246-C12.pickle

X3, _ = datasets.load_svmlight_file(test_data3, n_features=6087)
X3 = X3.toarray()
model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)


# ROC for normal6087.pickle
#X4, _ = datasets.load_svmlight_file(test_data4, n_features=6087)
#X4 = X4.toarray()
#model = pickle.load(open(model_path4, "rb"))
#y4 = model.decision_function(X4)
#y_score4 = list(y4)
#fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
#roc_auc4 = auc(fpr4, tpr4)

# ROC for consolidation2.pickle
#X5, _ = datasets.load_svmlight_file(test_data5, n_features=6087)
#X5 = X5.toarray()
#model = pickle.load(open(model_path5, "rb"))
#y5 = model.decision_function(X5)
#y_score5 = list(y5)
#fpr5, tpr5, _ = roc_curve(y_test5, y_score5)
#roc_auc5 = auc(fpr5, tpr5)


# Plot the ROC curves
plt.figure()
lw = 1.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
#plt.plot(fpr4, tpr4, color='darkgreen',
#         lw=lw, label='Mimicry-CF (area = %0.4f)' % roc_auc4)
plt.plot(fpr2, tpr2, color='black', linestyle=':',
         lw=lw, label='FR8 (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='red', linestyle='--',
         lw=lw, label='Linear SVM (area = %0.4f)' % roc_auc3)
#plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-.',
#         lw=lw, label='Synthetic retraining('+r'$\lambda = 0.01$'+')(area = %0.4f)' % roc_auc4)
#plt.plot(fpr5, tpr5, color='blue', linestyle=':',
#         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc5)

plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.1])
plt.ylim([0.6, 1.05])
plt.xticks([0, 0.1], ['0', '0.1'])
plt.yticks([0.6, 1.0], ['0.6', '1.0'])

#plt.xlabel('False Positive Rate', fontsize = 17)
#plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
#plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/syn-plot.py <==
import matplotlib 
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def transpose_matrix(matrix):
	n_row = len(matrix)
	n_col = len(matrix[0])
	matrix_trans = []
	for i in range(0, n_col):
		matrix_trans.append([])


font = {'family' : 'normal',
 #'weight' : 'bold',
 'size' : 17}

matplotlib.rc('font', **font)


# Accuracy of synthetic retraining (bar)
mean_values = [0.16, 0.50, 0.42, 0.10]
variance = [0.2, 0.4, 0.5, 0.5]
bar_labels = ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost']
 
x_pos = list(range(len(bar_labels)))
plt.bar(x_pos, mean_values, align='center', alpha=0.4, color = 'g')
 
plt.grid()
 
max_y = max(zip(mean_values, variance)) # returns a tuple, here: (3, 5)
plt.ylim([0, 1])
plt.ylabel('Accuracy')
plt.xticks(x_pos, bar_labels)
#plt.title('Bar plot with error bars')
plt.xlim([-1,len(mean_values)-0.5]) 
plt.show()



# test boxplot
np.random.seed(10)
collectn_0 = [-0.14639790428621136, -0.31063629685173555, -0.31063629685173555, -0.030842991824551858, -0.487736409404399, -0.39159366451347988, -0.65987608568291267, -1.1956119044424429, -1.4182881156958203, -1.2716498269697289, -1.4182881156958203, -0.88945729990345757, -1.4182881156958203, -1.2716498269697289, -1.2716498269697289, -1.2716498269697289, -0.88945729990345757, -0.88945729990345757, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -0.88945729990345757, -1.1956119044424429, -1.1956119044424429, -1.6758181211686647, -1.4182881156958203, -1.4182881156958203, -1.2716498269697289, -1.1956119044424429, -1.4182881156958203, -1.4182881156958203, -0.99629434877018386, -0.99629434877018386, -0.99629434877018386, -1.6758181211686647, -1.6758181211686647, -1.6758181211686647, -1.2716498269697289, -1.4182881156958203, -1.4182881156958203, -0.0073565642724264801, -0.75685972258559597, -0.0073565642724264801, -0.94351013671656747, -0.75685972258559597, -0.75685972258559597, -0.0073565642724264801, -0.0073565642724264801, -0.44305544985143075, -0.43625149462663049]
collectn_01 = [2.7706981099225172, 1.8832164955787654, 1.6792542133856923, 5.2867194447401014, 2.3601824035435208, 2.7706981099225172, 3.0392594341369397, 2.3547195679094934, 1.0049116387722197, 2.3547195679094934, 1.2998474636353954, 0.56856852853178874, 2.3497477783604794, 0.78178633081487869, 0.56856852853178874, 3.7089426374028425, 1.6861715934251158, 2.2049600099120235, 0.43592805139640828, 0.56856852853178874, 1.0636729274204313, -0.0026470749163032825, 0.15089973819726471, 0.51753684111498255, 0.59494117495127763, 0.56065671079827939, 0.50697635699018906, 0.4952392223109176, -0.0026470749163032825, 0.58156350128628698, 0.32691573899255272, 0.32691573899255272, 0.29990961777737962, 0.4952392223109176, -0.030432254154234173, -0.030432254154234173, -0.030432254154234173, 0.0048947189232506072, -0.056322968755029124, -0.036791815351154, 2.3237620356379574, -0.036791815351154, -0.33282043150109547, -0.043747718299978644, -0.33282043150109547, -0.043747718299978644, -0.030432254154234173, -0.030432254154234173, -0.17237130718964472, 0.26763862724770487, 3.9279233764457993, 0.037155539668991266, 0.56115017709143156, -0.040299882498428474, -0.017465954151918262, -0.017465954151918262, 2.2095693769952036, 0.56065671079827939, 2.2014870204637433, -0.040299882498428474, 1.4298325365913545, -0.044767153433996676, -0.21985837590143059, 0.062853975659792283, -0.040299882498428474, 0.45557341447458083, 0.062101378101549087, -0.21985837590143059, 0.36855025597131758, -0.10412521602085284, -0.12483698330905418, -0.10412521602085284, -0.10412521602085284, -0.10412521602085284, -0.1216549554997724, -0.12483698330905418, -0.21985837590143059, -0.10412521602085284, 0.3533525414182212, -0.21985837590143059, -0.13279384036017766, 2.8476344866043832, -0.11939910943521276, -0.21985837590143059, -0.13279384036017766, -0.12818413977291893, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.1216549554997724, -0.072688291183585385, -0.11939910943521276, -0.13279384036017766, -0.11939910943521276, -0.13279384036017766, -0.13279384036017766, -0.072688291183585385, -0.11939910943521276]
collectn_001 = [-0.11262673886604713, -0.1094113690943237, -0.085440401460492588, 2.0064550533576684, -0.11262673886604713, -0.11262673886604713, -0.073758667878842665, 1.6234029433395003, -0.085440401460492588, 2.0476210817774296, -0.073758667878842665, -0.051416634669615213, 2.3104314168816922, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.12634217544364557, -0.11262673886604713, 1.9103276360562456, -0.11262673886604713, -0.12634217544364557, 0.2726236923425267, -0.17516328059349018, -0.02798743339790466, -0.0082895348939748814, -0.12634217544364557, 0.2726236923425267, -0.11262673886604713, -0.073758667878842665, -0.17516328059349018, -0.12634217544364557, 1.6234029433395003, 1.5283999974062548, -0.12634217544364557, -0.11262673886604713, -0.12634217544364557, -0.12634217544364557, -0.12634217544364557, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, 1.945737434498704, 1.5283999974062548, -0.17516328059349018, -0.11262673886604713, -0.17516328059349018, -0.11262673886604713, 1.154729822104799, -0.12634217544364557, 0.8578762251982619, 0.7295016937668608, 0.92109262436734074, 0.7432400998436437, -0.099269779557762838, 0.092826355321441234, 1.4349063595701557, 0.7432400998436437, 0.32592265313285917, -0.099269779557762838, 0.32592265313285917, -0.16598911796848537, 0.32592265313285917, -0.16598911796848537, -0.099269779557762838, 0.36666608086656982, -0.2380893095424268, 0.32592265313285917, 0.29110104514985569, -0.16598911796848537, -0.34887932872617977, -0.3177295776788247, -0.28486217621118737, -0.28486217621118737, 0.29110104514985569, -0.34887932872617977, 0.32592265313285917, -0.28486217621118737, 0.29110104514985569, 0.32592265313285917, -0.34887932872617977, 0.99711355388402989, -0.16598911796848537, 0.32592265313285917, -0.34887932872617977, 0.32592265313285917, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, 0.29110104514985569, 0.020236926925076837, -0.16598911796848537, -0.34887932872617977, -0.16598911796848537, -0.34887932872617977, -0.34887932872617977, 0.020236926925076837, -0.3177295776788247]
collectn_cost = [1.7422452957162036, -0.2771863235919203, -0.19837961500763202, -0.50492391124352443, -0.20951220089308142, -0.2658226538234616, -0.20951220089308142, -0.5138651676746897, 0.50874860099483987, 2.5119278385314323, -0.2771863235919203, -0.39745918273096281, -0.2771863235919203, -0.79511394333174712, -0.053876759392063267, 1.4181676928951066, -0.20951220089308142, -0.5138651676746897, 0.35636424245497578, -0.10366857660635853, -0.053876759392063267, -0.20951220089308142, -0.5138651676746897, -0.071070895034390791, 0.29660266351504783, -0.26082499669139958, -0.20951220089308142, -0.5138651676746897, -0.021322136734839514, -0.11758910410490353, -0.20951220089308142, -1.1241516593351935, -0.2771863235919203, -1.3346476224817603, -0.056072953135240855, -0.0087243322948746815, -0.2771863235919203, -1.3346476224817603, -0.20951220089308142, -1.1241516593351935, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.3098924463136723, -1.3370435311321152, -0.92579409935394574, -1.0843227450205597, -1.1241516593351935, -1.1160883197526714, -0.11758910410490353, -0.19948019623582569, -0.92579409935394574, -1.0843227450205597, -0.11758910410490353, -0.19948019623582569, -0.86968296412305923, -0.79134441543203371, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -1.1241516593351935, -1.1160883197526714, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.0087243322948746815, -0.071070895034390791, -0.19892713517362415, -0.071070895034390791, -0.29719408031141681, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -0.86968296412305923, -0.79134441543203371, -1.3346476224817603, -1.2319750283848356, -1.1241516593351935, -1.1160883197526714, -1.1241516593351935, -1.1160883197526714]


## combine these different collections into a list    
data_to_plot = [collectn_0, collectn_01, collectn_001, collectn_cost]
# Create a figure instance
#fig = plt.figure(1, figsize=(9, 6))
fig = plt.figure(1)
# Create an axes instance
ax = fig.add_subplot(111)

# Create the boxplot
## add patch_artist=True option to ax.boxplot() 
## to get fill color
bp = ax.boxplot(data_to_plot, patch_artist=True)

## change outline color, fill color and linewidth of the boxes
for box in bp['boxes']:
    # change outline color
    box.set(linewidth=2)
    # change fill color
    #box.set( facecolor = '#1b9e77' )

## change color and linewidth of the whiskers
for whisker in bp['whiskers']:
    whisker.set(linewidth=2)

## change color and linewidth of the caps
for cap in bp['caps']:
    cap.set(linewidth=2)

## change color and linewidth of the medians
for median in bp['medians']:
    median.set(linewidth=2)

## change the style of fliers and their fill
for flier in bp['fliers']:
    flier.set(marker='o', color='#e7298a', alpha=0.5)
plt.grid()
plt.ylim([-4,4])
#plt.xlabel("The number of iterations")
plt.ylabel("SL2013 score")
plt.xticks([1, 2, 3, 4], ['Baseline',r'$\lambda=0.1$', r'$\lambda=0.01$', 'Individual cost'])
#xtickNames = plt.setp(ax, xticklabels=['Baseline', 'mimicry', 'CF', 'mimicry-CF', 'systematic'])
#plt.setp(xtickNames, rotation = 45)
plt.show()

==> old_figures/v1.0/plot/syn-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/normal6087.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/consolidation-8.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/N40L01R158.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/N40L001R410.pickle"
model_path5 = "/home/liangtong/hidost-reproduction-master/exper/N40L001COST2.pickle"
model_path6 = "/home/liangtong/hidost-reproduction-master/exper/retrain_40_20_9.pickle"

test_data1 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/normal6087/consolidation-test-8.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data5 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data6 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495
y_test5 = [1]*5276+[0]*4495
y_test6 = [1]*5276+[0]*4495


# ROC for normal6087.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=6087)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
#X2, _ = datasets.load_svmlight_file(test_data2, n_features=8)
#X2 = X2.toarray()
#model = pickle.load(open(model_path2, "rb"))
#y2 = model.decision_function(X2)
#y_score2 = list(y2)
#fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
#roc_auc2 = auc(fpr2, tpr2)

# ROC for N40L01R158.pickle
X3, _ = datasets.load_svmlight_file(test_data3, n_features=6087)
X3 = X3.toarray()
model = pickle.load(open(model_path3, "rb"))
y3 = model.decision_function(X3)
y_score3 = list(y3)
fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
roc_auc3 = auc(fpr3, tpr3)


# ROC for N40L001R410.pickle
X4, _ = datasets.load_svmlight_file(test_data4, n_features=6087)
X4 = X4.toarray()
model = pickle.load(open(model_path4, "rb"))
y4 = model.decision_function(X4)
y_score4 = list(y4)
fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
roc_auc4 = auc(fpr4, tpr4)

# ROC for N40L001COST2.pickle
X5, _ = datasets.load_svmlight_file(test_data5, n_features=6087)
X5 = X5.toarray()
model = pickle.load(open(model_path5, "rb"))
y5 = model.decision_function(X5)
y_score5 = list(y5)
fpr5, tpr5, _ = roc_curve(y_test5, y_score5)
roc_auc5 = auc(fpr5, tpr5)

# ROC for retrain_40_20_9.pickle
#X6, _ = datasets.load_svmlight_file(test_data6, n_features=6087)
#X6 = X6.toarray()
#model = pickle.load(open(model_path6, "rb"))
#y6 = model.decision_function(X6)
#y_score6 = list(y6)
#fpr6, tpr6, _ = roc_curve(y_test6, y_score6)
#roc_auc6 = auc(fpr6, tpr6)

# Plot the ROC curves
plt.figure()
lw = 2.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
#plt.plot(fpr4, tpr4, color='darkgreen',
#         lw=lw, label='Mimicry-CF (area = %0.4f)' % roc_auc4)
#plt.plot(fpr2, tpr2, color='black', linestyle=':',
#         lw=lw, label='FR8 (area = %0.4f)' % roc_auc2)
plt.plot(fpr3, tpr3, color='red', linestyle='--',
         lw=lw, label='Linear SVM (area = %0.4f)' % roc_auc3)
plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-.',
         lw=lw, label='Synthetic retraining('+r'$\lambda = 0.01$'+')(area = %0.4f)' % roc_auc4)
plt.plot(fpr5, tpr5, color='blue', linestyle=':',
         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc5)
#plt.plot(fpr6, tpr6, color='blue', linestyle=':',
#         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc6)


plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.025])
plt.ylim([0.8, 1.025])
plt.xticks([0, 0.025], ['0', '0.025'])
plt.yticks([0.8, 1.0], ['0.8', '1.0'])

#plt.xlabel('False Positive Rate', fontsize = 17)
#plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
#plt.legend(loc="lower right")
plt.show()

==> old_figures/v1.0/plot/sys-roc.py <==
print(__doc__)

import pickle
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from itertools import cycle

from sklearn import svm, datasets
from sklearn.metrics import roc_curve, auc
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import label_binarize
from sklearn.multiclass import OneVsRestClassifier
from scipy import interp

#font = {'family' : 'normal',
 #'weight' : 'bold',
# 'size' : 17}

#matplotlib.rc('font', **font)

'''
# Import some data to play with
iris = datasets.load_iris()
X = iris.data
y = iris.target

# Binarize the output
y = label_binarize(y, classes=[0, 1, 2])
n_classes = y.shape[1]

# Add noisy features to make the problem harder
random_state = np.random.RandomState(0)
n_samples, n_features = X.shape
X = np.c_[X, random_state.randn(n_samples, 200 * n_features)]

# shuffle and split training and test sets
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=.5,
                                                    random_state=0)

# Learn to predict each class against the other
classifier = OneVsRestClassifier(svm.SVC(kernel='linear', probability=True,
                                 random_state=random_state))
y_score = classifier.fit(X_train, y_train).decision_function(X_test)
'''
model_path1 = "/home/liangtong/hidost-reproduction-master/exper/normal6087.pickle"
model_path2 = "/home/liangtong/hidost-reproduction-master/exper/consolidation-8.pickle"
model_path3 = "/home/liangtong/hidost-reproduction-master/exper/linearSVM.pickle"
model_path4 = "/home/liangtong/hidost-reproduction-master/exper/N40L001R410.pickle"
model_path5 = "/home/liangtong/hidost-reproduction-master/exper/N40L001COST2.pickle"
model_path6 = "/home/liangtong/hidost-reproduction-master/exper/retrain_40_20_9.pickle"

test_data1 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data2 = "/home/liangtong/hidost-reproduction-master/data/normal6087/consolidation-test-8.libsvm"
test_data3 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data4 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data5 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"
test_data6 = "/home/liangtong/hidost-reproduction-master/data/normal6087/normal_test.libsvm"


y_test1 = [1]*5276+[0]*4495
y_test2 = [1]*5276+[0]*4495
y_test3 = [1]*5276+[0]*4495
y_test4 = [1]*5276+[0]*4495
y_test5 = [1]*5276+[0]*4495
y_test6 = [1]*5276+[0]*4495


# ROC for consolidation.pickle
X1, _ = datasets.load_svmlight_file(test_data1, n_features=6087)
X1 = X1.toarray()
model = pickle.load(open(model_path1, "rb"))
y1 = model.decision_function(X1)
y_score1 = list(y1)
fpr1, tpr1, _ = roc_curve(y_test1, y_score1)
roc_auc1 = auc(fpr1, tpr1)

# ROC for mimic-M40L001R246-C12.pickle
#X2, _ = datasets.load_svmlight_file(test_data2, n_features=8)
#X2 = X2.toarray()
#model = pickle.load(open(model_path2, "rb"))
#y2 = model.decision_function(X2)
#y_score2 = list(y2)
#fpr2, tpr2, _ = roc_curve(y_test2, y_score2)
#roc_auc2 = auc(fpr2, tpr2)

# ROC for M40L001R246-C12.pickle
#X3, _ = datasets.load_svmlight_file(test_data3, n_features=6087)
#X3 = X3.toarray()
#model = pickle.load(open(model_path3, "rb"))
#y3 = model.decision_function(X3)
#y_score3 = list(y3)
#fpr3, tpr3, _ = roc_curve(y_test3, y_score3)
#roc_auc3 = auc(fpr3, tpr3)


# ROC for normal6087.pickle
#X4, _ = datasets.load_svmlight_file(test_data4, n_features=6087)
#X4 = X4.toarray()
#model = pickle.load(open(model_path4, "rb"))
#y4 = model.decision_function(X4)
#y_score4 = list(y4)
#fpr4, tpr4, _ = roc_curve(y_test4, y_score4)
#roc_auc4 = auc(fpr4, tpr4)

# ROC for consolidation2.pickle
#X5, _ = datasets.load_svmlight_file(test_data5, n_features=6087)
#X5 = X5.toarray()
#model = pickle.load(open(model_path5, "rb"))
#y5 = model.decision_function(X5)
#y_score5 = list(y5)
#fpr5, tpr5, _ = roc_curve(y_test5, y_score5)
#roc_auc5 = auc(fpr5, tpr5)

# ROC for retrain_40_20_9.pickle
X6, _ = datasets.load_svmlight_file(test_data6, n_features=6087)
X6 = X6.toarray()
model = pickle.load(open(model_path6, "rb"))
y6 = model.decision_function(X6)
y_score6 = list(y6)
fpr6, tpr6, _ = roc_curve(y_test6, y_score6)
roc_auc6 = auc(fpr6, tpr6)

# Plot the ROC curves
plt.figure()
lw = 2.5
plt.plot(fpr1, tpr1, color='darkorange', linestyle='-',
         lw=lw, label='Baseline (area = %0.4f)' % roc_auc1)
#plt.plot(fpr4, tpr4, color='darkgreen',
#         lw=lw, label='Mimicry-CF (area = %0.4f)' % roc_auc4)
#plt.plot(fpr2, tpr2, color='black', linestyle=':',
#         lw=lw, label='FR8 (area = %0.4f)' % roc_auc2)
#plt.plot(fpr3, tpr3, color='red', linestyle='--',
#         lw=lw, label='Linear SVM (area = %0.4f)' % roc_auc3)
#plt.plot(fpr4, tpr4, color='darkgreen', linestyle='-.',
#         lw=lw, label='Synthetic retraining('+r'$\lambda = 0.01$'+')(area = %0.4f)' % roc_auc4)
#plt.plot(fpr5, tpr5, color='blue', linestyle=':',
#         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc5)
plt.plot(fpr6, tpr6, color='blue', linestyle=':',
         lw=lw, label='Synthetic retraining (IC) (area = %0.4f)' % roc_auc6)


plt.plot([0, 1], [0, 1], color='navy', lw=lw, linestyle='--')
plt.xlim([0.0, 0.001])
plt.ylim([0.6, 1.05])
plt.xticks([0, 0.001], ['0', '0.001'])
plt.yticks([0.6, 1.0], ['0.6', '1.0'])

#plt.xlabel('False Positive Rate', fontsize = 17)
#plt.ylabel('True Positive Rate', fontsize = 17)
plt.tick_params(labelsize=17)
#plt.title('ROC of different classifiers')
#plt.legend(loc="lower right")
plt.show()
